Sampling Colourings of the Triangular Lattice

We show that the Glauber dynamics on proper 9-colourings of the triangular lattice is rapidly mixing, which allows for efficient sampling. Consequently, there is a fully polynomial randomised approximation scheme (FPRAS) for counting proper 9-colourings of the triangular lattice. Proper colourings correspond to configurations in the zero-temperature anti-ferromagnetic Potts model. We show that the spin system consisting of proper 9-colourings of the triangular lattice has strong spatial mixing. This implies that there is a unique infinite-volume Gibbs distribution, which is an important property studied in statistical physics. Our results build on previous work by Goldberg, Martin and Paterson, who showed similar results for 10 colours on the triangular lattice. Their work was preceded by Salas and Sokal's 11-colour result. Both proofs rely on computational assistance, and so does our 9-colour proof. We have used a randomised heuristic to guide us towards rigourous results.

==> anc/constants.py <==
# This code belongs to the article "Sampling Colourings of the Triangular Lattice"
# by Markus Jalsenius
#
# Written for Python 2.6

alphaValues = {}
alphaValues["alpha10010010100"] = Fraction(2, 1)
alphaValues["alpha00000011001"] = Fraction(2, 1)
alphaValues["alpha01011111001"] = Fraction(20279, 10000)
alphaValues["alpha10101001111"] = Fraction(113631, 50000)
alphaValues["alpha11110100110"] = Fraction(13866, 3125)
alphaValues["alpha10101101111"] = Fraction(37123, 12500)
alphaValues["alpha11000011111"] = Fraction(2, 1)
alphaValues["alpha00111110000"] = Fraction(2, 1)
alphaValues["alpha10111111101"] = Fraction(39747, 12500)
alphaValues["alpha11001000111"] = Fraction(77353, 25000)
alphaValues["alpha11100000110"] = Fraction(16719, 6250)
alphaValues["alpha10000101111"] = Fraction(2, 1)
alphaValues["alpha10001111111"] = Fraction(13169, 6250)
alphaValues["alpha10100000111"] = Fraction(2, 1)
alphaValues["alpha11100001111"] = Fraction(16719, 6250)
alphaValues["alpha11000001110"] = Fraction(2, 1)
alphaValues["alpha11010000011"] = Fraction(2, 1)
alphaValues["alpha01000000100"] = Fraction(2, 1)
alphaValues["alpha01110001000"] = Fraction(2, 1)
alphaValues["alpha00111101000"] = Fraction(2, 1)
alphaValues["alpha11000101011"] = Fraction(63521, 25000)
alphaValues["alpha10110110000"] = Fraction(5841, 2500)
alphaValues["alpha01001000100"] = Fraction(2, 1)
alphaValues["alpha01001000010"] = Fraction(2, 1)
alphaValues["alpha01111100001"] = Fraction(128761, 50000)
alphaValues["alpha00110100100"] = Fraction(2, 1)
alphaValues["alpha10000110100"] = Fraction(2, 1)
alphaValues["alpha10011010010"] = Fraction(2, 1)
alphaValues["alpha00110011101"] = Fraction(2, 1)
alphaValues["alpha00101011010"] = Fraction(2, 1)
alphaValues["alpha01101010111"] = Fraction(2, 1)
alphaValues["alpha01010101001"] = Fraction(2, 1)
alphaValues["alpha00000011110"] = Fraction(2, 1)
alphaValues["alpha00110110111"] = Fraction(2, 1)
alphaValues["alpha11111001110"] = Fraction(11354, 3125)
alphaValues["alpha11101110001"] = Fraction(208963, 50000)
alphaValues["alpha11011100000"] = Fraction(141733, 50000)
alphaValues["alpha11111010011"] = Fraction(80671, 25000)
alphaValues["alpha11010001100"] = Fraction(2, 1)
alphaValues["alpha11000110001"] = Fraction(22741, 10000)
alphaValues["alpha10100110001"] = Fraction(31197, 12500)
alphaValues["alpha01110000000"] = Fraction(2, 1)
alphaValues["alpha11100010010"] = Fraction(641, 250)
alphaValues["alpha00010001100"] = Fraction(2, 1)
alphaValues["alpha00100001011"] = Fraction(2, 1)
alphaValues["alpha11000001101"] = Fraction(2, 1)
alphaValues["alpha00001101110"] = Fraction(2, 1)
alphaValues["alpha00011000101"] = Fraction(2, 1)
alphaValues["alpha01001110010"] = Fraction(28327, 12500)
alphaValues["alpha00110101010"] = Fraction(2, 1)
alphaValues["alpha11111000010"] = Fraction(161019, 50000)
alphaValues["alpha10001101100"] = Fraction(13169, 6250)
alphaValues["alpha00011111010"] = Fraction(2, 1)
alphaValues["alpha01110000010"] = Fraction(2, 1)
alphaValues["alpha10100001100"] = Fraction(2, 1)
alphaValues["alpha11111001010"] = Fraction(33533, 10000)
alphaValues["alpha11010100101"] = Fraction(58291, 25000)
alphaValues["alpha10000001101"] = Fraction(2, 1)
alphaValues["alpha11100111001"] = Fraction(167447, 50000)
alphaValues["alpha10100110010"] = Fraction(23387, 10000)
alphaValues["alpha11011110000"] = Fraction(28357, 10000)
alphaValues["alpha10100100001"] = Fraction(59563, 25000)
alphaValues["alpha10011001100"] = Fraction(101363, 50000)
alphaValues["alpha00110010011"] = Fraction(2, 1)
alphaValues["alpha10000110110"] = Fraction(2, 1)
alphaValues["alpha01110001101"] = Fraction(2, 1)
alphaValues["alpha10110011000"] = Fraction(2, 1)
alphaValues["alpha10100000001"] = Fraction(2, 1)
alphaValues["alpha01000100011"] = Fraction(50961, 25000)
alphaValues["alpha01111101110"] = Fraction(233987, 50000)
alphaValues["alpha11111101010"] = Fraction(191983, 50000)
alphaValues["alpha00101001110"] = Fraction(2, 1)
alphaValues["alpha10100111111"] = Fraction(138861, 50000)
alphaValues["alpha11111100011"] = Fraction(181969, 50000)
alphaValues["alpha01001101101"] = Fraction(111953, 50000)
alphaValues["alpha00111011001"] = Fraction(2, 1)
alphaValues["alpha11010100001"] = Fraction(14507, 6250)
alphaValues["alpha01001011101"] = Fraction(13097, 6250)
alphaValues["alpha11110101000"] = Fraction(42389, 12500)
alphaValues["alpha01011001000"] = Fraction(2, 1)
alphaValues["alpha00110110000"] = Fraction(2, 1)
alphaValues["alpha01110010000"] = Fraction(2, 1)
alphaValues["alpha01000110010"] = Fraction(557, 200)
alphaValues["alpha10100010000"] = Fraction(2, 1)
alphaValues["alpha01110010001"] = Fraction(2, 1)
alphaValues["alpha00111000100"] = Fraction(2, 1)
alphaValues["alpha11000001000"] = Fraction(2, 1)
alphaValues["alpha11100000010"] = Fraction(16719, 6250)
alphaValues["alpha10000100011"] = Fraction(38119, 12500)
alphaValues["alpha11100111010"] = Fraction(164393, 50000)
alphaValues["alpha00110100010"] = Fraction(83801, 25000)
alphaValues["alpha01001110011"] = Fraction(256, 125)
alphaValues["alpha01111000100"] = Fraction(2, 1)
alphaValues["alpha10101101101"] = Fraction(14501, 5000)
alphaValues["alpha00111001001"] = Fraction(2, 1)
alphaValues["alpha10101010110"] = Fraction(5481, 2500)
alphaValues["alpha01000011011"] = Fraction(2, 1)
alphaValues["alpha01111101000"] = Fraction(32037, 12500)
alphaValues["alpha10101110100"] = Fraction(156863, 50000)
alphaValues["alpha01010000111"] = Fraction(2, 1)
alphaValues["alpha01001011111"] = Fraction(2, 1)
alphaValues["alpha11100100111"] = Fraction(21493, 6250)
alphaValues["alpha00111010110"] = Fraction(2, 1)
alphaValues["alpha11000111110"] = Fraction(22741, 10000)
alphaValues["alpha10011101001"] = Fraction(2, 1)
alphaValues["alpha10110001111"] = Fraction(2, 1)
alphaValues["alpha11001101111"] = Fraction(75627, 25000)
alphaValues["alpha10011100000"] = Fraction(5669, 2500)
alphaValues["alpha11001011001"] = Fraction(1672, 625)
alphaValues["alpha10010110010"] = Fraction(2, 1)
alphaValues["alpha01001110101"] = Fraction(2, 1)
alphaValues["alpha01000100100"] = Fraction(2, 1)
alphaValues["alpha00001011000"] = Fraction(2, 1)
alphaValues["alpha01111000000"] = Fraction(2, 1)
alphaValues["alpha10100010010"] = Fraction(2, 1)
alphaValues["alpha10111011000"] = Fraction(5481, 2500)
alphaValues["alpha10110101101"] = Fraction(30377, 12500)
alphaValues["alpha10100001111"] = Fraction(102777, 50000)
alphaValues["alpha11011101111"] = Fraction(156229, 50000)
alphaValues["alpha01011101001"] = Fraction(20279, 10000)
alphaValues["alpha11100101110"] = Fraction(20633, 5000)
alphaValues["alpha10010101100"] = Fraction(2, 1)
alphaValues["alpha00010010101"] = Fraction(2, 1)
alphaValues["alpha01000011010"] = Fraction(2, 1)
alphaValues["alpha01001001101"] = Fraction(2, 1)
alphaValues["alpha11010100000"] = Fraction(7333, 3125)
alphaValues["alpha00011011001"] = Fraction(2, 1)
alphaValues["alpha11111001011"] = Fraction(33533, 10000)
alphaValues["alpha11110110101"] = Fraction(34191, 10000)
alphaValues["alpha11001011011"] = Fraction(119167, 50000)
alphaValues["alpha01111111101"] = Fraction(75943, 25000)
alphaValues["alpha01100111100"] = Fraction(52141, 25000)
alphaValues["alpha01010111001"] = Fraction(2, 1)
alphaValues["alpha00111100011"] = Fraction(2, 1)
alphaValues["alpha10101011010"] = Fraction(5481, 2500)
alphaValues["alpha00110001101"] = Fraction(2, 1)
alphaValues["alpha00010100110"] = Fraction(100309, 50000)
alphaValues["alpha00100010001"] = Fraction(2, 1)
alphaValues["alpha10110111111"] = Fraction(138861, 50000)
alphaValues["alpha01100011110"] = Fraction(2, 1)
alphaValues["alpha01111001111"] = Fraction(57531, 25000)
alphaValues["alpha10111110110"] = Fraction(17353, 6250)
alphaValues["alpha11111100001"] = Fraction(47969, 12500)
alphaValues["alpha10100001001"] = Fraction(2, 1)
alphaValues["alpha01010100000"] = Fraction(2, 1)
alphaValues["alpha10011101000"] = Fraction(2, 1)
alphaValues["alpha11010111010"] = Fraction(114527, 50000)
alphaValues["alpha10110101100"] = Fraction(29971, 12500)
alphaValues["alpha00011010101"] = Fraction(2, 1)
alphaValues["alpha00101111001"] = Fraction(101377, 50000)
alphaValues["alpha10110111000"] = Fraction(5841, 2500)
alphaValues["alpha10010010101"] = Fraction(2, 1)
alphaValues["alpha11011010010"] = Fraction(29971, 12500)
alphaValues["alpha10001010010"] = Fraction(2, 1)
alphaValues["alpha10100000101"] = Fraction(2, 1)
alphaValues["alpha00010001010"] = Fraction(2, 1)
alphaValues["alpha01000111101"] = Fraction(2, 1)
alphaValues["alpha01001100110"] = Fraction(2, 1)
alphaValues["alpha00110001011"] = Fraction(2, 1)
alphaValues["alpha10101011001"] = Fraction(109849, 50000)
alphaValues["alpha00001110001"] = Fraction(2, 1)
alphaValues["alpha11001010011"] = Fraction(69551, 25000)
alphaValues["alpha10101000101"] = Fraction(113631, 50000)
alphaValues["alpha00000101010"] = Fraction(2, 1)
alphaValues["alpha01000010110"] = Fraction(2, 1)
alphaValues["alpha00000001000"] = Fraction(2, 1)
alphaValues["alpha11110000101"] = Fraction(62841, 25000)
alphaValues["alpha01101010010"] = Fraction(2, 1)
alphaValues["alpha10001010011"] = Fraction(2, 1)
alphaValues["alpha00000111000"] = Fraction(2, 1)
alphaValues["alpha10000100110"] = Fraction(2, 1)
alphaValues["alpha00100001101"] = Fraction(2, 1)
alphaValues["alpha01111010100"] = Fraction(20567, 10000)
alphaValues["alpha11101010011"] = Fraction(170879, 50000)
alphaValues["alpha01011110101"] = Fraction(20279, 10000)
alphaValues["alpha00010111011"] = Fraction(2, 1)
alphaValues["alpha10101100010"] = Fraction(14457, 5000)
alphaValues["alpha10101011101"] = Fraction(109849, 50000)
alphaValues["alpha11000110000"] = Fraction(22741, 10000)
alphaValues["alpha10011001010"] = Fraction(2, 1)
alphaValues["alpha01101001101"] = Fraction(54069, 25000)
alphaValues["alpha10000010100"] = Fraction(2, 1)
alphaValues["alpha01000111110"] = Fraction(2, 1)
alphaValues["alpha01110000001"] = Fraction(2, 1)
alphaValues["alpha11000010000"] = Fraction(2, 1)
alphaValues["alpha01000110001"] = Fraction(2, 1)
alphaValues["alpha00100000000"] = Fraction(2, 1)
alphaValues["alpha10010011011"] = Fraction(2, 1)
alphaValues["alpha01100001110"] = Fraction(12439, 5000)
alphaValues["alpha01010000101"] = Fraction(2, 1)
alphaValues["alpha11110001011"] = Fraction(12613, 5000)
alphaValues["alpha01110111101"] = Fraction(2583, 1250)
alphaValues["alpha01001100101"] = Fraction(2, 1)
alphaValues["alpha00101100010"] = Fraction(143499, 50000)
alphaValues["alpha00000101011"] = Fraction(2, 1)
alphaValues["alpha11100100110"] = Fraction(220693, 50000)
alphaValues["alpha00101001101"] = Fraction(2, 1)
alphaValues["alpha11000100101"] = Fraction(58291, 25000)
alphaValues["alpha11001111010"] = Fraction(74011, 25000)
alphaValues["alpha11110101011"] = Fraction(21493, 6250)
alphaValues["alpha01110110010"] = Fraction(17367, 6250)
alphaValues["alpha10011111101"] = Fraction(107403, 50000)
alphaValues["alpha10111000100"] = Fraction(113529, 50000)
alphaValues["alpha11100001001"] = Fraction(16719, 6250)
alphaValues["alpha01000001001"] = Fraction(2, 1)
alphaValues["alpha00111001110"] = Fraction(2, 1)
alphaValues["alpha00011001001"] = Fraction(2, 1)
alphaValues["alpha11010011110"] = Fraction(2, 1)
alphaValues["alpha11010101000"] = Fraction(11747, 5000)
alphaValues["alpha01000111001"] = Fraction(2, 1)
alphaValues["alpha10010001101"] = Fraction(2, 1)
alphaValues["alpha10000111110"] = Fraction(2, 1)
alphaValues["alpha11001100101"] = Fraction(78011, 25000)
alphaValues["alpha10011100011"] = Fraction(2, 1)
alphaValues["alpha00111110110"] = Fraction(2, 1)
alphaValues["alpha11101101010"] = Fraction(191617, 50000)
alphaValues["alpha10000100111"] = Fraction(2, 1)
alphaValues["alpha01100010010"] = Fraction(2, 1)
alphaValues["alpha10110011101"] = Fraction(113953, 50000)
alphaValues["alpha01001110000"] = Fraction(2, 1)
alphaValues["alpha10001011111"] = Fraction(2, 1)
alphaValues["alpha01010010110"] = Fraction(2, 1)
alphaValues["alpha00110100110"] = Fraction(2, 1)
alphaValues["alpha10000001000"] = Fraction(2, 1)
alphaValues["alpha11000010001"] = Fraction(2, 1)
alphaValues["alpha00101001011"] = Fraction(113631, 50000)
alphaValues["alpha10111010000"] = Fraction(10963, 5000)
alphaValues["alpha10100010101"] = Fraction(2, 1)
alphaValues["alpha10010110001"] = Fraction(2, 1)
alphaValues["alpha00001111101"] = Fraction(2, 1)
alphaValues["alpha10101000100"] = Fraction(113631, 50000)
alphaValues["alpha11111011000"] = Fraction(34229, 10000)
alphaValues["alpha10100100010"] = Fraction(29971, 12500)
alphaValues["alpha01011100010"] = Fraction(2, 1)
alphaValues["alpha10100100111"] = Fraction(1259, 500)
alphaValues["alpha10101010101"] = Fraction(109849, 50000)
alphaValues["alpha00000100010"] = Fraction(2, 1)
alphaValues["alpha10010110110"] = Fraction(206807, 50000)
alphaValues["alpha01100011101"] = Fraction(2, 1)
alphaValues["alpha10100001011"] = Fraction(2, 1)
alphaValues["alpha00111101010"] = Fraction(2, 1)
alphaValues["alpha11010101001"] = Fraction(116199, 50000)
alphaValues["alpha00111011010"] = Fraction(2, 1)
alphaValues["alpha10110001101"] = Fraction(2, 1)
alphaValues["alpha00010010010"] = Fraction(2, 1)
alphaValues["alpha10000100100"] = Fraction(2, 1)
alphaValues["alpha00010000101"] = Fraction(2, 1)
alphaValues["alpha01001011000"] = Fraction(2, 1)
alphaValues["alpha01100101000"] = Fraction(2, 1)
alphaValues["alpha00110111000"] = Fraction(2, 1)
alphaValues["alpha00111111010"] = Fraction(102419, 50000)
alphaValues["alpha10100011101"] = Fraction(2, 1)
alphaValues["alpha01111000010"] = Fraction(2, 1)
alphaValues["alpha10100101001"] = Fraction(59563, 25000)
alphaValues["alpha01011110010"] = Fraction(2, 1)
alphaValues["alpha00100111101"] = Fraction(2, 1)
alphaValues["alpha11101010000"] = Fraction(83143, 25000)
alphaValues["alpha01100000010"] = Fraction(2, 1)
alphaValues["alpha01111000001"] = Fraction(2, 1)
alphaValues["alpha01011001001"] = Fraction(2, 1)
alphaValues["alpha10110100001"] = Fraction(16719, 6250)
alphaValues["alpha00000011100"] = Fraction(104319, 50000)
alphaValues["alpha00110110001"] = Fraction(2, 1)
alphaValues["alpha11101000010"] = Fraction(85163, 25000)
alphaValues["alpha10000110011"] = Fraction(2, 1)
alphaValues["alpha11110001100"] = Fraction(31671, 12500)
alphaValues["alpha10100010011"] = Fraction(2, 1)
alphaValues["alpha01110101110"] = Fraction(2, 1)
alphaValues["alpha01010001010"] = Fraction(2, 1)
alphaValues["alpha00101000001"] = Fraction(2, 1)
alphaValues["alpha00000100101"] = Fraction(2, 1)
alphaValues["alpha01000111111"] = Fraction(2, 1)
alphaValues["alpha01100001111"] = Fraction(12929, 6250)
alphaValues["alpha11001110110"] = Fraction(18021, 6250)
alphaValues["alpha10101101001"] = Fraction(78011, 25000)
alphaValues["alpha01111000111"] = Fraction(2, 1)
alphaValues["alpha01111100000"] = Fraction(128869, 50000)
alphaValues["alpha10100101011"] = Fraction(1259, 500)
alphaValues["alpha01001011100"] = Fraction(2, 1)
alphaValues["alpha01000000010"] = Fraction(2, 1)
alphaValues["alpha00100100100"] = Fraction(2, 1)
alphaValues["alpha01001000000"] = Fraction(2, 1)
alphaValues["alpha01111100010"] = Fraction(25343, 10000)
alphaValues["alpha11100101001"] = Fraction(182883, 50000)
alphaValues["alpha10001001100"] = Fraction(2, 1)
alphaValues["alpha01001111100"] = Fraction(155051, 50000)
alphaValues["alpha10110100011"] = Fraction(1259, 500)
alphaValues["alpha10011110111"] = Fraction(105161, 50000)
alphaValues["alpha11101110010"] = Fraction(178011, 50000)
alphaValues["alpha10001110010"] = Fraction(102521, 50000)
alphaValues["alpha00000111110"] = Fraction(2, 1)
alphaValues["alpha01111000110"] = Fraction(2, 1)
alphaValues["alpha10111100101"] = Fraction(3597, 1250)
alphaValues["alpha01001010010"] = Fraction(2, 1)
alphaValues["alpha10110000100"] = Fraction(2, 1)
alphaValues["alpha00111111000"] = Fraction(35153, 12500)
alphaValues["alpha00110100000"] = Fraction(2, 1)
alphaValues["alpha11001000000"] = Fraction(32693, 12500)
alphaValues["alpha00100110000"] = Fraction(2, 1)
alphaValues["alpha00110111001"] = Fraction(2, 1)
alphaValues["alpha00000110100"] = Fraction(2, 1)
alphaValues["alpha10001000001"] = Fraction(2, 1)
alphaValues["alpha10101000110"] = Fraction(128179, 50000)
alphaValues["alpha00110001001"] = Fraction(2, 1)
alphaValues["alpha01110011001"] = Fraction(2, 1)
alphaValues["alpha00111010011"] = Fraction(2, 1)
alphaValues["alpha11000101101"] = Fraction(122039, 50000)
alphaValues["alpha10111011010"] = Fraction(5481, 2500)
alphaValues["alpha00001011010"] = Fraction(57301, 25000)
alphaValues["alpha01000100000"] = Fraction(2, 1)
alphaValues["alpha10010000100"] = Fraction(2, 1)
alphaValues["alpha00111001100"] = Fraction(2, 1)
alphaValues["alpha11100000000"] = Fraction(16719, 6250)
alphaValues["alpha00000000000"] = Fraction(2, 1)
alphaValues["alpha00111110001"] = Fraction(35143, 12500)
alphaValues["alpha11101000111"] = Fraction(86577, 25000)
alphaValues["alpha01000011110"] = Fraction(2, 1)
alphaValues["alpha10101110111"] = Fraction(156837, 50000)
alphaValues["alpha10010100111"] = Fraction(2, 1)
alphaValues["alpha11110011011"] = Fraction(139641, 50000)
alphaValues["alpha01010001101"] = Fraction(2, 1)
alphaValues["alpha10011011110"] = Fraction(26757, 10000)
alphaValues["alpha10001111001"] = Fraction(13169, 6250)
alphaValues["alpha01100010111"] = Fraction(2, 1)
alphaValues["alpha11010001110"] = Fraction(2, 1)
alphaValues["alpha10000000111"] = Fraction(2, 1)
alphaValues["alpha11000110101"] = Fraction(114911, 50000)
alphaValues["alpha00000101001"] = Fraction(2, 1)
alphaValues["alpha00101000011"] = Fraction(2, 1)
alphaValues["alpha11010101010"] = Fraction(116199, 50000)
alphaValues["alpha00101010100"] = Fraction(121339, 50000)
alphaValues["alpha11001001110"] = Fraction(5069, 2000)
alphaValues["alpha00011101001"] = Fraction(2, 1)
alphaValues["alpha01011100000"] = Fraction(103639, 50000)
alphaValues["alpha00001001100"] = Fraction(8699, 2500)
alphaValues["alpha11011001001"] = Fraction(124539, 50000)
alphaValues["alpha10110100010"] = Fraction(29971, 12500)
alphaValues["alpha11101011100"] = Fraction(34407, 10000)
alphaValues["alpha11010100010"] = Fraction(14507, 6250)
alphaValues["alpha10001100101"] = Fraction(8313, 3125)
alphaValues["alpha01010000011"] = Fraction(2, 1)
alphaValues["alpha00111011000"] = Fraction(2, 1)
alphaValues["alpha10010001100"] = Fraction(2, 1)
alphaValues["alpha01011111000"] = Fraction(50939, 25000)
alphaValues["alpha01111010000"] = Fraction(2, 1)
alphaValues["alpha10100100101"] = Fraction(59367, 25000)
alphaValues["alpha11110011010"] = Fraction(69493, 25000)
alphaValues["alpha10010101011"] = Fraction(2, 1)
alphaValues["alpha10110001100"] = Fraction(2, 1)
alphaValues["alpha10100000000"] = Fraction(2, 1)
alphaValues["alpha00110010000"] = Fraction(2, 1)
alphaValues["alpha10000111101"] = Fraction(2, 1)
alphaValues["alpha11000000101"] = Fraction(2, 1)
alphaValues["alpha00111100001"] = Fraction(2, 1)
alphaValues["alpha11001101001"] = Fraction(767, 250)
alphaValues["alpha01101010110"] = Fraction(2, 1)
alphaValues["alpha10010011110"] = Fraction(2, 1)
alphaValues["alpha10000111000"] = Fraction(2, 1)
alphaValues["alpha11110010101"] = Fraction(138951, 50000)
alphaValues["alpha11000110111"] = Fraction(15671, 6250)
alphaValues["alpha10011010011"] = Fraction(22037, 10000)
alphaValues["alpha11011001111"] = Fraction(138861, 50000)
alphaValues["alpha11011101000"] = Fraction(150399, 50000)
alphaValues["alpha00011011100"] = Fraction(2, 1)
alphaValues["alpha00000010001"] = Fraction(2, 1)
alphaValues["alpha00000101100"] = Fraction(2, 1)
alphaValues["alpha10011101010"] = Fraction(20723, 10000)
alphaValues["alpha00011100101"] = Fraction(2, 1)
alphaValues["alpha11000111010"] = Fraction(22741, 10000)
alphaValues["alpha00101010101"] = Fraction(2, 1)
alphaValues["alpha11101011111"] = Fraction(83277, 25000)
alphaValues["alpha01100111011"] = Fraction(113739, 50000)
alphaValues["alpha11011011100"] = Fraction(138861, 50000)
alphaValues["alpha10110110001"] = Fraction(31197, 12500)
alphaValues["alpha11101111000"] = Fraction(11488, 3125)
alphaValues["alpha11110000000"] = Fraction(62841, 25000)
alphaValues["alpha01000010000"] = Fraction(2, 1)
alphaValues["alpha01101011111"] = Fraction(2, 1)
alphaValues["alpha00100010101"] = Fraction(2, 1)
alphaValues["alpha00011001010"] = Fraction(2, 1)
alphaValues["alpha00010011101"] = Fraction(13217, 6250)
alphaValues["alpha11110010010"] = Fraction(69493, 25000)
alphaValues["alpha10011101011"] = Fraction(2, 1)
alphaValues["alpha10100011110"] = Fraction(2, 1)
alphaValues["alpha01100110000"] = Fraction(20279, 10000)
alphaValues["alpha11001011010"] = Fraction(132789, 50000)
alphaValues["alpha11011111001"] = Fraction(14789, 5000)
alphaValues["alpha10111001100"] = Fraction(24977, 10000)
alphaValues["alpha11110111010"] = Fraction(164393, 50000)
alphaValues["alpha10110101011"] = Fraction(1259, 500)
alphaValues["alpha11000111111"] = Fraction(15671, 6250)
alphaValues["alpha11100001101"] = Fraction(16719, 6250)
alphaValues["alpha01111000011"] = Fraction(2, 1)
alphaValues["alpha10110101001"] = Fraction(16719, 6250)
alphaValues["alpha11101010010"] = Fraction(185807, 50000)
alphaValues["alpha11000101111"] = Fraction(117707, 50000)
alphaValues["alpha11110100011"] = Fraction(21493, 6250)
alphaValues["alpha11000100010"] = Fraction(143909, 50000)
alphaValues["alpha10111010100"] = Fraction(5489, 2500)
alphaValues["alpha10001110101"] = Fraction(2, 1)
alphaValues["alpha11000011010"] = Fraction(2, 1)
alphaValues["alpha10110010101"] = Fraction(2, 1)
alphaValues["alpha00001010000"] = Fraction(2, 1)
alphaValues["alpha00000000001"] = Fraction(2, 1)
alphaValues["alpha00100111000"] = Fraction(2, 1)
alphaValues["alpha11011010011"] = Fraction(29971, 12500)
alphaValues["alpha01010010100"] = Fraction(2, 1)
alphaValues["alpha11000111000"] = Fraction(22741, 10000)
alphaValues["alpha11000010011"] = Fraction(2, 1)
alphaValues["alpha10101001000"] = Fraction(113631, 50000)
alphaValues["alpha01010110101"] = Fraction(2, 1)
alphaValues["alpha10010000111"] = Fraction(2, 1)
alphaValues["alpha10110001000"] = Fraction(2, 1)
alphaValues["alpha01000001000"] = Fraction(2, 1)
alphaValues["alpha10000000001"] = Fraction(2, 1)
alphaValues["alpha00101001000"] = Fraction(2, 1)
alphaValues["alpha11100110000"] = Fraction(80359, 25000)
alphaValues["alpha11011011010"] = Fraction(124539, 50000)
alphaValues["alpha00010000100"] = Fraction(2, 1)
alphaValues["alpha00101111000"] = Fraction(2, 1)
alphaValues["alpha01011010010"] = Fraction(25127, 12500)
alphaValues["alpha10110101000"] = Fraction(127481, 50000)
alphaValues["alpha00000101101"] = Fraction(2, 1)
alphaValues["alpha10111011001"] = Fraction(109849, 50000)
alphaValues["alpha00101010000"] = Fraction(2, 1)
alphaValues["alpha10100000010"] = Fraction(2, 1)
alphaValues["alpha00010001101"] = Fraction(2, 1)
alphaValues["alpha00001001110"] = Fraction(2, 1)
alphaValues["alpha01001100000"] = Fraction(2, 1)
alphaValues["alpha10100000110"] = Fraction(2, 1)
alphaValues["alpha10111101000"] = Fraction(154967, 50000)
alphaValues["alpha00100101110"] = Fraction(2, 1)
alphaValues["alpha01000011000"] = Fraction(2, 1)
alphaValues["alpha01010110111"] = Fraction(2, 1)
alphaValues["alpha11110000001"] = Fraction(62841, 25000)
alphaValues["alpha10101100100"] = Fraction(143933, 50000)
alphaValues["alpha01110100110"] = Fraction(2, 1)
alphaValues["alpha00001111111"] = Fraction(2, 1)
alphaValues["alpha01001101010"] = Fraction(2, 1)
alphaValues["alpha01011010111"] = Fraction(2, 1)
alphaValues["alpha11111110100"] = Fraction(95131, 25000)
alphaValues["alpha11100000101"] = Fraction(16719, 6250)
alphaValues["alpha01011001011"] = Fraction(2, 1)
alphaValues["alpha11010111111"] = Fraction(124849, 50000)
alphaValues["alpha01001111101"] = Fraction(2, 1)
alphaValues["alpha10101001100"] = Fraction(113631, 50000)
alphaValues["alpha10101000010"] = Fraction(113631, 50000)
alphaValues["alpha00010111001"] = Fraction(2, 1)
alphaValues["alpha10100001101"] = Fraction(2, 1)
alphaValues["alpha01001000011"] = Fraction(2, 1)
alphaValues["alpha11000110100"] = Fraction(57301, 25000)
alphaValues["alpha01000010101"] = Fraction(2, 1)
alphaValues["alpha00100101000"] = Fraction(2, 1)
alphaValues["alpha01100111000"] = Fraction(20279, 10000)
alphaValues["alpha10010000101"] = Fraction(2, 1)
alphaValues["alpha11010111100"] = Fraction(114911, 50000)
alphaValues["alpha00111001011"] = Fraction(21009, 10000)
alphaValues["alpha01000011101"] = Fraction(2, 1)
alphaValues["alpha11110111001"] = Fraction(21437, 6250)
alphaValues["alpha11010101101"] = Fraction(122039, 50000)
alphaValues["alpha10000011101"] = Fraction(2, 1)
alphaValues["alpha11100010001"] = Fraction(64423, 25000)
alphaValues["alpha10010001000"] = Fraction(2, 1)
alphaValues["alpha01110110110"] = Fraction(64683, 25000)
alphaValues["alpha11100001011"] = Fraction(16719, 6250)
alphaValues["alpha11100101101"] = Fraction(34183, 10000)
alphaValues["alpha01111001001"] = Fraction(101377, 50000)
alphaValues["alpha00100101011"] = Fraction(2, 1)
alphaValues["alpha01101110001"] = Fraction(128901, 50000)
alphaValues["alpha11011000010"] = Fraction(127481, 50000)
alphaValues["alpha00010110011"] = Fraction(2, 1)
alphaValues["alpha11100101000"] = Fraction(88087, 25000)
alphaValues["alpha01011100100"] = Fraction(63531, 25000)
alphaValues["alpha11101000100"] = Fraction(21437, 6250)
alphaValues["alpha00101111101"] = Fraction(101377, 50000)
alphaValues["alpha01001100011"] = Fraction(2, 1)
alphaValues["alpha00100100010"] = Fraction(83801, 25000)
alphaValues["alpha11100110011"] = Fraction(181483, 50000)
alphaValues["alpha00010000111"] = Fraction(134131, 50000)
alphaValues["alpha11001101100"] = Fraction(159703, 50000)
alphaValues["alpha00001010110"] = Fraction(2, 1)
alphaValues["alpha00011101000"] = Fraction(2, 1)
alphaValues["alpha11000100110"] = Fraction(57821, 25000)
alphaValues["alpha00110011100"] = Fraction(2, 1)
alphaValues["alpha01100000000"] = Fraction(2, 1)
alphaValues["alpha11111110001"] = Fraction(197641, 50000)
alphaValues["alpha11101110011"] = Fraction(39719, 10000)
alphaValues["alpha11111101111"] = Fraction(274111, 50000)
alphaValues["alpha00100110111"] = Fraction(2, 1)
alphaValues["alpha01111111100"] = Fraction(9208, 3125)
alphaValues["alpha11000010110"] = Fraction(2, 1)
alphaValues["alpha00010010111"] = Fraction(133191, 50000)
alphaValues["alpha10001110001"] = Fraction(105537, 50000)
alphaValues["alpha01101100100"] = Fraction(30267, 12500)
alphaValues["alpha10011001001"] = Fraction(2, 1)
alphaValues["alpha11010010001"] = Fraction(2, 1)
alphaValues["alpha01011111101"] = Fraction(4307, 2000)
alphaValues["alpha10110111011"] = Fraction(138861, 50000)
alphaValues["alpha11100101111"] = Fraction(21493, 6250)
alphaValues["alpha11111100010"] = Fraction(88673, 25000)
alphaValues["alpha10010000011"] = Fraction(2, 1)
alphaValues["alpha01100110001"] = Fraction(20279, 10000)
alphaValues["alpha11101001010"] = Fraction(96379, 25000)
alphaValues["alpha00100011100"] = Fraction(2, 1)
alphaValues["alpha00111110011"] = Fraction(109293, 50000)
alphaValues["alpha01111110110"] = Fraction(34179, 12500)
alphaValues["alpha01101001011"] = Fraction(63221, 25000)
alphaValues["alpha01100101101"] = Fraction(2, 1)
alphaValues["alpha10011000010"] = Fraction(2, 1)
alphaValues["alpha10010110000"] = Fraction(2, 1)
alphaValues["alpha00101101001"] = Fraction(2, 1)
alphaValues["alpha00000001110"] = Fraction(2, 1)
alphaValues["alpha00100010110"] = Fraction(126809, 50000)
alphaValues["alpha10110001110"] = Fraction(2, 1)
alphaValues["alpha11111010100"] = Fraction(82937, 25000)
alphaValues["alpha01000111011"] = Fraction(2, 1)
alphaValues["alpha10101111001"] = Fraction(30581, 10000)
alphaValues["alpha00111001101"] = Fraction(2, 1)
alphaValues["alpha11110010001"] = Fraction(138951, 50000)
alphaValues["alpha11101011000"] = Fraction(171603, 50000)
alphaValues["alpha10111100010"] = Fraction(145101, 50000)
alphaValues["alpha11010100100"] = Fraction(58291, 25000)
alphaValues["alpha00010000010"] = Fraction(2, 1)
alphaValues["alpha00011000000"] = Fraction(2, 1)
alphaValues["alpha01001101000"] = Fraction(2, 1)
alphaValues["alpha10000110111"] = Fraction(2, 1)
alphaValues["alpha01111100110"] = Fraction(63889, 25000)
alphaValues["alpha11101101000"] = Fraction(222669, 50000)
alphaValues["alpha10111100011"] = Fraction(150129, 50000)
alphaValues["alpha01001101100"] = Fraction(2, 1)
alphaValues["alpha00110000100"] = Fraction(2, 1)
alphaValues["alpha11010010010"] = Fraction(2, 1)
alphaValues["alpha10000010111"] = Fraction(2, 1)
alphaValues["alpha10001101000"] = Fraction(101559, 50000)
alphaValues["alpha01110000110"] = Fraction(2, 1)
alphaValues["alpha01101011100"] = Fraction(101643, 50000)
alphaValues["alpha01111101001"] = Fraction(126313, 50000)
alphaValues["alpha11110011101"] = Fraction(139649, 50000)
alphaValues["alpha01001000001"] = Fraction(2, 1)
alphaValues["alpha11100100101"] = Fraction(34183, 10000)
alphaValues["alpha01011101100"] = Fraction(4307, 2000)
alphaValues["alpha00010001011"] = Fraction(2, 1)
alphaValues["alpha01111011001"] = Fraction(25863, 12500)
alphaValues["alpha10000110101"] = Fraction(2, 1)
alphaValues["alpha11010010101"] = Fraction(2, 1)
alphaValues["alpha11010010011"] = Fraction(2, 1)
alphaValues["alpha00001100110"] = Fraction(2, 1)
alphaValues["alpha00110000011"] = Fraction(2, 1)
alphaValues["alpha01000001100"] = Fraction(2, 1)
alphaValues["alpha10011011010"] = Fraction(2, 1)
alphaValues["alpha01101100001"] = Fraction(30267, 12500)
alphaValues["alpha10101010011"] = Fraction(11023, 5000)
alphaValues["alpha00010110101"] = Fraction(2, 1)
alphaValues["alpha10110010000"] = Fraction(2, 1)
alphaValues["alpha01010010000"] = Fraction(2, 1)
alphaValues["alpha01110011000"] = Fraction(2, 1)
alphaValues["alpha00111011101"] = Fraction(2, 1)
alphaValues["alpha10111110000"] = Fraction(69729, 25000)
alphaValues["alpha11100000100"] = Fraction(16719, 6250)
alphaValues["alpha10000111011"] = Fraction(2, 1)
alphaValues["alpha11011000100"] = Fraction(117187, 50000)
alphaValues["alpha01110000101"] = Fraction(2, 1)
alphaValues["alpha11000110110"] = Fraction(22741, 10000)
alphaValues["alpha00000101000"] = Fraction(2, 1)
alphaValues["alpha00001010011"] = Fraction(2, 1)
alphaValues["alpha01110101100"] = Fraction(2, 1)
alphaValues["alpha10110011011"] = Fraction(2, 1)
alphaValues["alpha01001011001"] = Fraction(2, 1)
alphaValues["alpha10111001011"] = Fraction(5669, 2500)
alphaValues["alpha01111011011"] = Fraction(103581, 50000)
alphaValues["alpha01101001010"] = Fraction(2, 1)
alphaValues["alpha01110100001"] = Fraction(2, 1)
alphaValues["alpha01011110001"] = Fraction(103639, 50000)
alphaValues["alpha10110101010"] = Fraction(29971, 12500)
alphaValues["alpha11011001011"] = Fraction(62511, 25000)
alphaValues["alpha10101011100"] = Fraction(5481, 2500)
alphaValues["alpha01100100110"] = Fraction(2, 1)
alphaValues["alpha11001001000"] = Fraction(33517, 12500)
alphaValues["alpha10000110010"] = Fraction(2, 1)
alphaValues["alpha00111010100"] = Fraction(2, 1)
alphaValues["alpha10011100001"] = Fraction(5669, 2500)
alphaValues["alpha01011000000"] = Fraction(2, 1)
alphaValues["alpha01001010001"] = Fraction(2, 1)
alphaValues["alpha00011110101"] = Fraction(19361, 6250)
alphaValues["alpha10001100010"] = Fraction(95777, 25000)
alphaValues["alpha00000111010"] = Fraction(2, 1)
alphaValues["alpha11101000011"] = Fraction(34183, 10000)
alphaValues["alpha11100111101"] = Fraction(167447, 50000)
alphaValues["alpha01111111111"] = Fraction(41039, 12500)
alphaValues["alpha10111100001"] = Fraction(38133, 12500)
alphaValues["alpha10110110010"] = Fraction(7198, 3125)
alphaValues["alpha10010111011"] = Fraction(2, 1)
alphaValues["alpha11101011101"] = Fraction(33379, 10000)
alphaValues["alpha01101111001"] = Fraction(63889, 25000)
alphaValues["alpha11110011111"] = Fraction(34943, 12500)
alphaValues["alpha01110101011"] = Fraction(100561, 50000)
alphaValues["alpha10110010001"] = Fraction(2, 1)
alphaValues["alpha10000011000"] = Fraction(2, 1)
alphaValues["alpha11001001010"] = Fraction(29869, 12500)
alphaValues["alpha11010101011"] = Fraction(116199, 50000)
alphaValues["alpha10100010100"] = Fraction(2, 1)
alphaValues["alpha01110110000"] = Fraction(20279, 10000)
alphaValues["alpha00110101111"] = Fraction(2, 1)
alphaValues["alpha01101110010"] = Fraction(849, 250)
alphaValues["alpha10111010110"] = Fraction(10963, 5000)
alphaValues["alpha11001111110"] = Fraction(150057, 50000)
alphaValues["alpha11100010100"] = Fraction(64423, 25000)
alphaValues["alpha00000001011"] = Fraction(2, 1)
alphaValues["alpha10001000010"] = Fraction(2, 1)
alphaValues["alpha00101011110"] = Fraction(2, 1)
alphaValues["alpha11010001001"] = Fraction(2, 1)
alphaValues["alpha01110001001"] = Fraction(2, 1)
alphaValues["alpha01010011000"] = Fraction(2, 1)
alphaValues["alpha00101000111"] = Fraction(91123, 25000)
alphaValues["alpha11000010010"] = Fraction(2, 1)
alphaValues["alpha00110000101"] = Fraction(2, 1)
alphaValues["alpha11101010100"] = Fraction(159419, 50000)
alphaValues["alpha01000110011"] = Fraction(2, 1)
alphaValues["alpha10101111010"] = Fraction(138969, 50000)
alphaValues["alpha11011100101"] = Fraction(9044, 3125)
alphaValues["alpha01100010001"] = Fraction(2, 1)
alphaValues["alpha01010001000"] = Fraction(2, 1)
alphaValues["alpha01000111000"] = Fraction(2, 1)
alphaValues["alpha00110000000"] = Fraction(2, 1)
alphaValues["alpha01101011101"] = Fraction(2, 1)
alphaValues["alpha11010110000"] = Fraction(7149, 3125)
alphaValues["alpha00110010100"] = Fraction(2, 1)
alphaValues["alpha11000101100"] = Fraction(14411, 6250)
alphaValues["alpha00110101001"] = Fraction(2, 1)
alphaValues["alpha00111110100"] = Fraction(2, 1)
alphaValues["alpha11001010101"] = Fraction(15037, 6250)
alphaValues["alpha01000111010"] = Fraction(2, 1)
alphaValues["alpha10001101011"] = Fraction(2, 1)
alphaValues["alpha00011100100"] = Fraction(40693, 12500)
alphaValues["alpha01110000100"] = Fraction(2, 1)
alphaValues["alpha00010010011"] = Fraction(2, 1)
alphaValues["alpha11110001000"] = Fraction(12613, 5000)
alphaValues["alpha01010111110"] = Fraction(2, 1)
alphaValues["alpha11011110011"] = Fraction(30419, 10000)
alphaValues["alpha01111010101"] = Fraction(101641, 50000)
alphaValues["alpha11100111110"] = Fraction(41857, 12500)
alphaValues["alpha10110111010"] = Fraction(7198, 3125)
alphaValues["alpha10111101101"] = Fraction(7717, 2500)
alphaValues["alpha00011000111"] = Fraction(2, 1)
alphaValues["alpha01100011001"] = Fraction(2, 1)
alphaValues["alpha01010101110"] = Fraction(68233, 25000)
alphaValues["alpha00101010110"] = Fraction(2, 1)
alphaValues["alpha00001101001"] = Fraction(2, 1)
alphaValues["alpha00110011111"] = Fraction(2, 1)
alphaValues["alpha11001010000"] = Fraction(130463, 50000)
alphaValues["alpha11101000101"] = Fraction(171409, 50000)
alphaValues["alpha00010100011"] = Fraction(2, 1)
alphaValues["alpha00101110001"] = Fraction(101377, 50000)
alphaValues["alpha01000001101"] = Fraction(2, 1)
alphaValues["alpha01101000011"] = Fraction(2, 1)
alphaValues["alpha10011001011"] = Fraction(2, 1)
alphaValues["alpha10100011011"] = Fraction(2, 1)
alphaValues["alpha10100111000"] = Fraction(5841, 2500)
alphaValues["alpha01011000100"] = Fraction(2, 1)
alphaValues["alpha10010110011"] = Fraction(15067, 5000)
alphaValues["alpha10111100000"] = Fraction(154967, 50000)
alphaValues["alpha00111010001"] = Fraction(2, 1)
alphaValues["alpha10010101001"] = Fraction(2, 1)
alphaValues["alpha01001001010"] = Fraction(2, 1)
alphaValues["alpha01000100101"] = Fraction(2, 1)
alphaValues["alpha00101001010"] = Fraction(2, 1)
alphaValues["alpha00100101100"] = Fraction(2, 1)
alphaValues["alpha01101110100"] = Fraction(12679, 2500)
alphaValues["alpha11101011011"] = Fraction(159607, 50000)
alphaValues["alpha10111110010"] = Fraction(27709, 10000)
alphaValues["alpha10011111011"] = Fraction(13427, 6250)
alphaValues["alpha10111110101"] = Fraction(87057, 25000)
alphaValues["alpha11111010101"] = Fraction(82401, 25000)
alphaValues["alpha01010101010"] = Fraction(2, 1)
alphaValues["alpha11100010111"] = Fraction(32791, 12500)
alphaValues["alpha10000101011"] = Fraction(2, 1)
alphaValues["alpha01101010101"] = Fraction(2, 1)
alphaValues["alpha00011101011"] = Fraction(2, 1)
alphaValues["alpha01101010100"] = Fraction(2, 1)
alphaValues["alpha00101100101"] = Fraction(2, 1)
alphaValues["alpha01000000111"] = Fraction(2, 1)
alphaValues["alpha01100100111"] = Fraction(2, 1)
alphaValues["alpha11001001111"] = Fraction(31839, 12500)
alphaValues["alpha01101111000"] = Fraction(124523, 50000)
alphaValues["alpha11011110100"] = Fraction(140199, 50000)
alphaValues["alpha10101100101"] = Fraction(72033, 25000)
alphaValues["alpha10011000111"] = Fraction(2, 1)
alphaValues["alpha01000010111"] = Fraction(2, 1)
alphaValues["alpha10011111000"] = Fraction(2, 1)
alphaValues["alpha11010110110"] = Fraction(114911, 50000)
alphaValues["alpha01111000101"] = Fraction(2, 1)
alphaValues["alpha11010110011"] = Fraction(124323, 50000)
alphaValues["alpha10100110110"] = Fraction(58519, 25000)
alphaValues["alpha10111101001"] = Fraction(38133, 12500)
alphaValues["alpha10000011111"] = Fraction(2, 1)
alphaValues["alpha11110110110"] = Fraction(165713, 50000)
alphaValues["alpha10101101011"] = Fraction(14817, 5000)
alphaValues["alpha10111001110"] = Fraction(31263, 12500)
alphaValues["alpha10011000011"] = Fraction(2, 1)
alphaValues["alpha00100011010"] = Fraction(2, 1)
alphaValues["alpha10010011100"] = Fraction(2, 1)
alphaValues["alpha11100011011"] = Fraction(32791, 12500)
alphaValues["alpha11001110100"] = Fraction(18021, 6250)
alphaValues["alpha10011001110"] = Fraction(26757, 10000)
alphaValues["alpha11101101001"] = Fraction(48909, 12500)
alphaValues["alpha10110000110"] = Fraction(100751, 50000)
alphaValues["alpha10001001001"] = Fraction(2, 1)
alphaValues["alpha01010111000"] = Fraction(2, 1)
alphaValues["alpha00011101111"] = Fraction(2, 1)
alphaValues["alpha01101000111"] = Fraction(2, 1)
alphaValues["alpha11011101010"] = Fraction(43707, 10000)
alphaValues["alpha11111111110"] = Fraction(206961, 50000)
alphaValues["alpha11001100100"] = Fraction(159703, 50000)
alphaValues["alpha00001111001"] = Fraction(45283, 12500)
alphaValues["alpha00010011111"] = Fraction(2, 1)
alphaValues["alpha01010100110"] = Fraction(8084, 3125)
alphaValues["alpha10011001101"] = Fraction(2, 1)
alphaValues["alpha00111110010"] = Fraction(2, 1)
alphaValues["alpha01100000011"] = Fraction(100543, 50000)
alphaValues["alpha01000101101"] = Fraction(2, 1)
alphaValues["alpha01100111001"] = Fraction(51591, 25000)
alphaValues["alpha10010000010"] = Fraction(2, 1)
alphaValues["alpha00100110100"] = Fraction(2, 1)
alphaValues["alpha01001001111"] = Fraction(101163, 50000)
alphaValues["alpha01100000111"] = Fraction(2, 1)
alphaValues["alpha11011110110"] = Fraction(139957, 50000)
alphaValues["alpha01100101111"] = Fraction(2, 1)
alphaValues["alpha01101101000"] = Fraction(100787, 25000)
alphaValues["alpha11000000001"] = Fraction(2, 1)
alphaValues["alpha10000010000"] = Fraction(2, 1)
alphaValues["alpha10011100101"] = Fraction(40519, 10000)
alphaValues["alpha10000011110"] = Fraction(2, 1)
alphaValues["alpha10010010111"] = Fraction(29953, 12500)
alphaValues["alpha10100001010"] = Fraction(2, 1)
alphaValues["alpha11010111001"] = Fraction(114527, 50000)
alphaValues["alpha11010000100"] = Fraction(2, 1)
alphaValues["alpha00011011011"] = Fraction(2, 1)
alphaValues["alpha10011010111"] = Fraction(54031, 25000)
alphaValues["alpha00010110110"] = Fraction(2, 1)
alphaValues["alpha10001110000"] = Fraction(21391, 6250)
alphaValues["alpha01010011011"] = Fraction(2, 1)
alphaValues["alpha10011110100"] = Fraction(2, 1)
alphaValues["alpha01000001111"] = Fraction(52053, 25000)
alphaValues["alpha00000110011"] = Fraction(131097, 50000)
alphaValues["alpha10101110010"] = Fraction(5553, 2000)
alphaValues["alpha11100100010"] = Fraction(166207, 50000)
alphaValues["alpha10101111101"] = Fraction(1671, 400)
alphaValues["alpha11111111011"] = Fraction(107413, 25000)
alphaValues["alpha01011111111"] = Fraction(115033, 50000)
alphaValues["alpha11111010110"] = Fraction(8237, 2500)
alphaValues["alpha00101011100"] = Fraction(2, 1)
alphaValues["alpha10010010001"] = Fraction(2, 1)
alphaValues["alpha11010001000"] = Fraction(2, 1)
alphaValues["alpha10010101101"] = Fraction(103413, 50000)
alphaValues["alpha10000010101"] = Fraction(2, 1)
alphaValues["alpha11000001010"] = Fraction(2, 1)
alphaValues["alpha11100000001"] = Fraction(16719, 6250)
alphaValues["alpha00001010001"] = Fraction(2, 1)
alphaValues["alpha00000100000"] = Fraction(2, 1)
alphaValues["alpha10001100110"] = Fraction(2, 1)
alphaValues["alpha11101100101"] = Fraction(193919, 50000)
alphaValues["alpha10001010111"] = Fraction(2, 1)
alphaValues["alpha00011110100"] = Fraction(2, 1)
alphaValues["alpha00001111010"] = Fraction(2, 1)
alphaValues["alpha00101110011"] = Fraction(109497, 50000)
alphaValues["alpha11101100111"] = Fraction(40711, 10000)
alphaValues["alpha00010100111"] = Fraction(2, 1)
alphaValues["alpha11001011110"] = Fraction(7901, 3125)
alphaValues["alpha11100011101"] = Fraction(64423, 25000)
alphaValues["alpha00100000011"] = Fraction(25009, 12500)
alphaValues["alpha10011110101"] = Fraction(2, 1)
alphaValues["alpha10001111010"] = Fraction(50767, 25000)
alphaValues["alpha10111000101"] = Fraction(113529, 50000)
alphaValues["alpha11101010110"] = Fraction(79557, 25000)
alphaValues["alpha01010111010"] = Fraction(2, 1)
alphaValues["alpha11110101101"] = Fraction(78759, 25000)
alphaValues["alpha01111110010"] = Fraction(131611, 50000)
alphaValues["alpha01111011010"] = Fraction(20431, 10000)
alphaValues["alpha00110111101"] = Fraction(2, 1)
alphaValues["alpha10100101101"] = Fraction(59367, 25000)
alphaValues["alpha10111011100"] = Fraction(59779, 25000)
alphaValues["alpha11000000110"] = Fraction(2, 1)
alphaValues["alpha00100111100"] = Fraction(2, 1)
alphaValues["alpha00110000010"] = Fraction(2, 1)
alphaValues["alpha00000011010"] = Fraction(2, 1)
alphaValues["alpha00010111101"] = Fraction(2, 1)
alphaValues["alpha10101000001"] = Fraction(113631, 50000)
alphaValues["alpha01001100010"] = Fraction(2, 1)
alphaValues["alpha11010000001"] = Fraction(2, 1)
alphaValues["alpha01010101000"] = Fraction(2, 1)
alphaValues["alpha00101011101"] = Fraction(147603, 50000)
alphaValues["alpha01011101101"] = Fraction(4307, 2000)
alphaValues["alpha10110011001"] = Fraction(2, 1)
alphaValues["alpha01110101001"] = Fraction(2, 1)
alphaValues["alpha01101011000"] = Fraction(2, 1)
alphaValues["alpha00111100000"] = Fraction(2, 1)
alphaValues["alpha10000100000"] = Fraction(2, 1)
alphaValues["alpha00011010010"] = Fraction(2, 1)
alphaValues["alpha00111001000"] = Fraction(2, 1)
alphaValues["alpha10101011000"] = Fraction(5481, 2500)
alphaValues["alpha11101101111"] = Fraction(99913, 25000)
alphaValues["alpha01111111011"] = Fraction(30431, 10000)
alphaValues["alpha01111101100"] = Fraction(67659, 25000)
alphaValues["alpha11111111100"] = Fraction(20403, 5000)
alphaValues["alpha01001001100"] = Fraction(103501, 50000)
alphaValues["alpha11110110011"] = Fraction(183823, 50000)
alphaValues["alpha11110111000"] = Fraction(32591, 10000)
alphaValues["alpha11111101011"] = Fraction(12333, 3125)
alphaValues["alpha10010101000"] = Fraction(2, 1)
alphaValues["alpha00010010100"] = Fraction(2, 1)
alphaValues["alpha10101100011"] = Fraction(18601, 6250)
alphaValues["alpha11110111100"] = Fraction(40131, 12500)
alphaValues["alpha01011001101"] = Fraction(2, 1)
alphaValues["alpha11101101100"] = Fraction(198519, 50000)
alphaValues["alpha11011001000"] = Fraction(124539, 50000)
alphaValues["alpha11110010011"] = Fraction(69537, 25000)
alphaValues["alpha01111001011"] = Fraction(105697, 50000)
alphaValues["alpha01101011011"] = Fraction(2, 1)
alphaValues["alpha11110100000"] = Fraction(165231, 50000)
alphaValues["alpha01011001010"] = Fraction(2, 1)
alphaValues["alpha00100010100"] = Fraction(2, 1)
alphaValues["alpha00001101011"] = Fraction(2, 1)
alphaValues["alpha01010100010"] = Fraction(2, 1)
alphaValues["alpha00101100100"] = Fraction(2, 1)
alphaValues["alpha01010111100"] = Fraction(2, 1)
alphaValues["alpha10111001101"] = Fraction(24977, 10000)
alphaValues["alpha10001011000"] = Fraction(2, 1)
alphaValues["alpha11100010011"] = Fraction(32791, 12500)
alphaValues["alpha01111110001"] = Fraction(16813, 6250)
alphaValues["alpha11001010010"] = Fraction(30377, 12500)
alphaValues["alpha11001011111"] = Fraction(7901, 3125)
alphaValues["alpha00110100111"] = Fraction(2, 1)
alphaValues["alpha01101110000"] = Fraction(188087, 50000)
alphaValues["alpha00101000000"] = Fraction(2, 1)
alphaValues["alpha01110010010"] = Fraction(2, 1)
alphaValues["alpha00010101101"] = Fraction(2, 1)
alphaValues["alpha10011000001"] = Fraction(2, 1)
alphaValues["alpha11001011101"] = Fraction(5069, 2000)
alphaValues["alpha11000110011"] = Fraction(31303, 12500)
alphaValues["alpha01010100111"] = Fraction(2, 1)
alphaValues["alpha01000011111"] = Fraction(2, 1)
alphaValues["alpha11001101101"] = Fraction(78011, 25000)
alphaValues["alpha01011000110"] = Fraction(2, 1)
alphaValues["alpha00011110001"] = Fraction(2, 1)
alphaValues["alpha10010100010"] = Fraction(2, 1)
alphaValues["alpha00011111100"] = Fraction(2, 1)
alphaValues["alpha01010001011"] = Fraction(2, 1)
alphaValues["alpha10011010000"] = Fraction(2, 1)
alphaValues["alpha10010001010"] = Fraction(2, 1)
alphaValues["alpha00001100001"] = Fraction(2, 1)
alphaValues["alpha00000000101"] = Fraction(2, 1)
alphaValues["alpha01001101011"] = Fraction(2, 1)
alphaValues["alpha10110011010"] = Fraction(2, 1)
alphaValues["alpha00011000001"] = Fraction(2, 1)
alphaValues["alpha00111101101"] = Fraction(196259, 50000)
alphaValues["alpha10000110000"] = Fraction(2, 1)
alphaValues["alpha10011101110"] = Fraction(26627, 12500)
alphaValues["alpha00110001111"] = Fraction(6588, 3125)
alphaValues["alpha01100011000"] = Fraction(2, 1)
alphaValues["alpha01010110110"] = Fraction(2, 1)
alphaValues["alpha01011110000"] = Fraction(52061, 25000)
alphaValues["alpha00110100101"] = Fraction(7599, 2500)
alphaValues["alpha01101000001"] = Fraction(2, 1)
alphaValues["alpha00001001001"] = Fraction(2, 1)
alphaValues["alpha01000101100"] = Fraction(2, 1)
alphaValues["alpha10000111100"] = Fraction(2, 1)
alphaValues["alpha10011000000"] = Fraction(2, 1)
alphaValues["alpha01010100011"] = Fraction(50961, 25000)
alphaValues["alpha01100000001"] = Fraction(2, 1)
alphaValues["alpha10111101011"] = Fraction(150129, 50000)
alphaValues["alpha01111110100"] = Fraction(135313, 50000)
alphaValues["alpha11110110001"] = Fraction(34407, 10000)
alphaValues["alpha11001011100"] = Fraction(7901, 3125)
alphaValues["alpha11010001101"] = Fraction(2, 1)
alphaValues["alpha01111101011"] = Fraction(178349, 50000)
alphaValues["alpha11111101100"] = Fraction(194909, 50000)
alphaValues["alpha01101111110"] = Fraction(128761, 50000)
alphaValues["alpha00011001111"] = Fraction(2, 1)
alphaValues["alpha11001010001"] = Fraction(130463, 50000)
alphaValues["alpha10101000011"] = Fraction(113631, 50000)
alphaValues["alpha00000001010"] = Fraction(2, 1)
alphaValues["alpha11011000110"] = Fraction(29379, 12500)
alphaValues["alpha01001111001"] = Fraction(2, 1)
alphaValues["alpha01110101010"] = Fraction(2, 1)
alphaValues["alpha11000001111"] = Fraction(52053, 25000)
alphaValues["alpha11000100111"] = Fraction(75097, 25000)
alphaValues["alpha11001111101"] = Fraction(150057, 50000)
alphaValues["alpha00111111001"] = Fraction(101377, 50000)
alphaValues["alpha11101001011"] = Fraction(4677, 1250)
alphaValues["alpha11100001100"] = Fraction(16719, 6250)
alphaValues["alpha10111101010"] = Fraction(143613, 50000)
alphaValues["alpha00111000110"] = Fraction(2, 1)
alphaValues["alpha11100001010"] = Fraction(16719, 6250)
alphaValues["alpha01011000001"] = Fraction(2, 1)
alphaValues["alpha10100101100"] = Fraction(138871, 50000)
alphaValues["alpha01110110100"] = Fraction(20279, 10000)
alphaValues["alpha10111000001"] = Fraction(5669, 2500)
alphaValues["alpha01011100111"] = Fraction(2, 1)
alphaValues["alpha01100111101"] = Fraction(20279, 10000)
alphaValues["alpha11101011001"] = Fraction(43033, 12500)
alphaValues["alpha11100010110"] = Fraction(641, 250)
alphaValues["alpha11010000111"] = Fraction(2, 1)
alphaValues["alpha11010000101"] = Fraction(2, 1)
alphaValues["alpha00001011011"] = Fraction(2, 1)
alphaValues["alpha01000101000"] = Fraction(2, 1)
alphaValues["alpha01110000111"] = Fraction(2, 1)
alphaValues["alpha01010010111"] = Fraction(2, 1)
alphaValues["alpha01100001011"] = Fraction(25009, 12500)
alphaValues["alpha10010010000"] = Fraction(2, 1)
alphaValues["alpha10000000000"] = Fraction(2, 1)
alphaValues["alpha00101001001"] = Fraction(2, 1)
alphaValues["alpha00100000100"] = Fraction(2, 1)
alphaValues["alpha10010111111"] = Fraction(2, 1)
alphaValues["alpha01111010110"] = Fraction(6447, 3125)
alphaValues["alpha00110011110"] = Fraction(63183, 25000)
alphaValues["alpha01000001010"] = Fraction(2, 1)
alphaValues["alpha10101100001"] = Fraction(159703, 50000)
alphaValues["alpha10001011110"] = Fraction(24731, 10000)
alphaValues["alpha10000000110"] = Fraction(2, 1)
alphaValues["alpha11001000110"] = Fraction(61533, 25000)
alphaValues["alpha11110100101"] = Fraction(78759, 25000)
alphaValues["alpha01100111110"] = Fraction(103639, 50000)
alphaValues["alpha10100001000"] = Fraction(2, 1)
alphaValues["alpha01100101010"] = Fraction(2, 1)
alphaValues["alpha00111000000"] = Fraction(2, 1)
alphaValues["alpha10110000010"] = Fraction(2, 1)
alphaValues["alpha10000101101"] = Fraction(2, 1)
alphaValues["alpha11100100100"] = Fraction(166223, 50000)
alphaValues["alpha11110100100"] = Fraction(161591, 50000)
alphaValues["alpha01011011011"] = Fraction(2, 1)
alphaValues["alpha00010011100"] = Fraction(2, 1)
alphaValues["alpha00101110010"] = Fraction(2, 1)
alphaValues["alpha01111010010"] = Fraction(50067, 25000)
alphaValues["alpha01001010101"] = Fraction(2, 1)
alphaValues["alpha11101001111"] = Fraction(177231, 50000)
alphaValues["alpha00111100100"] = Fraction(2, 1)
alphaValues["alpha00101010011"] = Fraction(2, 1)
alphaValues["alpha10100010001"] = Fraction(2, 1)
alphaValues["alpha11111000111"] = Fraction(19691, 6250)
alphaValues["alpha10101110101"] = Fraction(150057, 50000)
alphaValues["alpha11101110111"] = Fraction(100647, 25000)
alphaValues["alpha00011110111"] = Fraction(2, 1)
alphaValues["alpha10001101010"] = Fraction(103417, 50000)
alphaValues["alpha01100010101"] = Fraction(2, 1)
alphaValues["alpha01000000011"] = Fraction(2, 1)
alphaValues["alpha10001000111"] = Fraction(2, 1)
alphaValues["alpha01101111010"] = Fraction(31077, 12500)
alphaValues["alpha11111100101"] = Fraction(92473, 25000)
alphaValues["alpha11001101110"] = Fraction(149767, 50000)
alphaValues["alpha01011011100"] = Fraction(2, 1)
alphaValues["alpha00110111011"] = Fraction(2, 1)
alphaValues["alpha11011000011"] = Fraction(127481, 50000)
alphaValues["alpha11101100000"] = Fraction(16527, 3125)
alphaValues["alpha10010010011"] = Fraction(2, 1)
alphaValues["alpha00001101101"] = Fraction(2, 1)
alphaValues["alpha01011000111"] = Fraction(61201, 25000)
alphaValues["alpha11100111111"] = Fraction(181483, 50000)
alphaValues["alpha01011101111"] = Fraction(106821, 50000)
alphaValues["alpha11111111111"] = Fraction(225987, 50000)
alphaValues["alpha10011001000"] = Fraction(2, 1)
alphaValues["alpha10000011100"] = Fraction(2, 1)
alphaValues["alpha00000000110"] = Fraction(2, 1)
alphaValues["alpha00000000111"] = Fraction(68929, 25000)
alphaValues["alpha10001100000"] = Fraction(13169, 6250)
alphaValues["alpha10011000100"] = Fraction(2, 1)
alphaValues["alpha10011001111"] = Fraction(2, 1)
alphaValues["alpha11001101010"] = Fraction(200359, 50000)
alphaValues["alpha10011110000"] = Fraction(2, 1)
alphaValues["alpha10011010110"] = Fraction(2, 1)
alphaValues["alpha00110000110"] = Fraction(2, 1)
alphaValues["alpha11111010010"] = Fraction(80359, 25000)
alphaValues["alpha10110111001"] = Fraction(31197, 12500)
alphaValues["alpha11101000001"] = Fraction(91147, 25000)
alphaValues["alpha10110111110"] = Fraction(58519, 25000)
alphaValues["alpha10111011110"] = Fraction(31263, 12500)
alphaValues["alpha10110011110"] = Fraction(2, 1)
alphaValues["alpha11011110001"] = Fraction(28357, 10000)
alphaValues["alpha00011101010"] = Fraction(2, 1)
alphaValues["alpha00100000010"] = Fraction(2, 1)
alphaValues["alpha01111001000"] = Fraction(101377, 50000)
alphaValues["alpha11010000110"] = Fraction(5047, 2500)
alphaValues["alpha00111111011"] = Fraction(55539, 25000)
alphaValues["alpha11000000011"] = Fraction(2, 1)
alphaValues["alpha01000110101"] = Fraction(2, 1)
alphaValues["alpha11100101011"] = Fraction(21493, 6250)
alphaValues["alpha01111111010"] = Fraction(135301, 50000)
alphaValues["alpha11001111100"] = Fraction(150057, 50000)
alphaValues["alpha11110101001"] = Fraction(1967, 625)
alphaValues["alpha01111011110"] = Fraction(14381, 6250)
alphaValues["alpha11000010101"] = Fraction(2, 1)
alphaValues["alpha10111010010"] = Fraction(5481, 2500)
alphaValues["alpha10010111001"] = Fraction(2, 1)
alphaValues["alpha11010010000"] = Fraction(2, 1)
alphaValues["alpha11100010000"] = Fraction(64423, 25000)
alphaValues["alpha11110010000"] = Fraction(138419, 50000)
alphaValues["alpha01000000000"] = Fraction(2, 1)
alphaValues["alpha00100111110"] = Fraction(125727, 50000)
alphaValues["alpha01100001010"] = Fraction(2, 1)
alphaValues["alpha00110111111"] = Fraction(2, 1)
alphaValues["alpha01011001110"] = Fraction(2, 1)
alphaValues["alpha11011100010"] = Fraction(74493, 25000)
alphaValues["alpha11110001001"] = Fraction(12613, 5000)
alphaValues["alpha00100001001"] = Fraction(2, 1)
alphaValues["alpha00111010010"] = Fraction(2, 1)
alphaValues["alpha01011000011"] = Fraction(2, 1)
alphaValues["alpha00111111100"] = Fraction(18019, 5000)
alphaValues["alpha11010111101"] = Fraction(114911, 50000)
alphaValues["alpha10111001001"] = Fraction(5669, 2500)
alphaValues["alpha11110110000"] = Fraction(163557, 50000)
alphaValues["alpha11011001010"] = Fraction(124539, 50000)
alphaValues["alpha10100000100"] = Fraction(2, 1)
alphaValues["alpha11110001101"] = Fraction(31671, 12500)
alphaValues["alpha01111010011"] = Fraction(101559, 50000)
alphaValues["alpha00100001100"] = Fraction(2, 1)
alphaValues["alpha10000100010"] = Fraction(2, 1)
alphaValues["alpha11001100000"] = Fraction(35887, 12500)
alphaValues["alpha00010000110"] = Fraction(2, 1)
alphaValues["alpha10101100000"] = Fraction(174539, 50000)
alphaValues["alpha00100110110"] = Fraction(2, 1)
alphaValues["alpha00011011110"] = Fraction(2, 1)
alphaValues["alpha10101001110"] = Fraction(23081, 10000)
alphaValues["alpha10111101110"] = Fraction(152257, 50000)
alphaValues["alpha11001110011"] = Fraction(78043, 25000)
alphaValues["alpha01010010001"] = Fraction(2, 1)
alphaValues["alpha01100101001"] = Fraction(2, 1)
alphaValues["alpha00110011010"] = Fraction(2, 1)
alphaValues["alpha10000000101"] = Fraction(2, 1)
alphaValues["alpha01000111100"] = Fraction(2, 1)
alphaValues["alpha10001001010"] = Fraction(2, 1)
alphaValues["alpha10010011001"] = Fraction(2, 1)
alphaValues["alpha10000001111"] = Fraction(2, 1)
alphaValues["alpha10101100110"] = Fraction(193511, 50000)
alphaValues["alpha00111000111"] = Fraction(2, 1)
alphaValues["alpha01000001110"] = Fraction(2, 1)
alphaValues["alpha00000110110"] = Fraction(144543, 50000)
alphaValues["alpha10001100001"] = Fraction(13169, 6250)
alphaValues["alpha01010101011"] = Fraction(2, 1)
alphaValues["alpha00111110101"] = Fraction(101377, 50000)
alphaValues["alpha10011100111"] = Fraction(2, 1)
alphaValues["alpha00100001000"] = Fraction(2, 1)
alphaValues["alpha10010001110"] = Fraction(2, 1)
alphaValues["alpha11111101001"] = Fraction(9731, 2500)
alphaValues["alpha11011111110"] = Fraction(156381, 50000)
alphaValues["alpha01110001111"] = Fraction(2, 1)
alphaValues["alpha01111011111"] = Fraction(117481, 50000)
alphaValues["alpha11001010100"] = Fraction(15037, 6250)
alphaValues["alpha10001110011"] = Fraction(53609, 25000)
alphaValues["alpha10101111000"] = Fraction(9044, 3125)
alphaValues["alpha11011010100"] = Fraction(117187, 50000)
alphaValues["alpha11001000101"] = Fraction(61533, 25000)
alphaValues["alpha00110101000"] = Fraction(2, 1)
alphaValues["alpha01110010101"] = Fraction(2, 1)
alphaValues["alpha01000010011"] = Fraction(2, 1)
alphaValues["alpha01100101011"] = Fraction(100561, 50000)
alphaValues["alpha10110010010"] = Fraction(2, 1)
alphaValues["alpha10111000000"] = Fraction(5669, 2500)
alphaValues["alpha10010111101"] = Fraction(2, 1)
alphaValues["alpha01000101010"] = Fraction(2, 1)
alphaValues["alpha00101000100"] = Fraction(2, 1)
alphaValues["alpha00010000000"] = Fraction(2, 1)
alphaValues["alpha11110000010"] = Fraction(62841, 25000)
alphaValues["alpha10000100001"] = Fraction(2, 1)
alphaValues["alpha10000001100"] = Fraction(2, 1)
alphaValues["alpha11101001110"] = Fraction(179141, 50000)
alphaValues["alpha10101110011"] = Fraction(39173, 12500)
alphaValues["alpha01110100111"] = Fraction(104667, 50000)
alphaValues["alpha00000011111"] = Fraction(51159, 25000)
alphaValues["alpha11000001100"] = Fraction(2, 1)
alphaValues["alpha11111111000"] = Fraction(98491, 25000)
alphaValues["alpha11011001100"] = Fraction(138861, 50000)
alphaValues["alpha01011001111"] = Fraction(2, 1)
alphaValues["alpha10111111000"] = Fraction(69729, 25000)
alphaValues["alpha00100111111"] = Fraction(2, 1)
alphaValues["alpha10100100011"] = Fraction(1259, 500)
alphaValues["alpha10100110100"] = Fraction(117187, 50000)
alphaValues["alpha11111000100"] = Fraction(82401, 25000)
alphaValues["alpha11001101011"] = Fraction(143297, 50000)
alphaValues["alpha11001000100"] = Fraction(61533, 25000)
alphaValues["alpha10100101000"] = Fraction(31793, 12500)
alphaValues["alpha00011100000"] = Fraction(2, 1)
alphaValues["alpha10000101010"] = Fraction(2, 1)
alphaValues["alpha00001010101"] = Fraction(2, 1)
alphaValues["alpha10110100100"] = Fraction(29971, 12500)
alphaValues["alpha00110101110"] = Fraction(2, 1)
alphaValues["alpha00101111111"] = Fraction(108447, 50000)
alphaValues["alpha11111110010"] = Fraction(47569, 12500)
alphaValues["alpha11000100001"] = Fraction(113599, 50000)
alphaValues["alpha00000000100"] = Fraction(2, 1)
alphaValues["alpha11100100011"] = Fraction(21493, 6250)
alphaValues["alpha01001100001"] = Fraction(2, 1)
alphaValues["alpha00101010001"] = Fraction(2, 1)
alphaValues["alpha00010100101"] = Fraction(2, 1)
alphaValues["alpha10000011010"] = Fraction(2, 1)
alphaValues["alpha00000001111"] = Fraction(103481, 50000)
alphaValues["alpha01100000110"] = Fraction(2, 1)
alphaValues["alpha11000000111"] = Fraction(2, 1)
alphaValues["alpha01011001100"] = Fraction(2, 1)
alphaValues["alpha10000000011"] = Fraction(2, 1)
alphaValues["alpha01100010100"] = Fraction(2, 1)
alphaValues["alpha01000101011"] = Fraction(2, 1)
alphaValues["alpha00010000001"] = Fraction(2, 1)
alphaValues["alpha00010111110"] = Fraction(2, 1)
alphaValues["alpha11100011110"] = Fraction(641, 250)
alphaValues["alpha10100111001"] = Fraction(31197, 12500)
alphaValues["alpha11111010001"] = Fraction(6449, 2000)
alphaValues["alpha01110010011"] = Fraction(2, 1)
alphaValues["alpha01110011101"] = Fraction(2, 1)
alphaValues["alpha01100010011"] = Fraction(2, 1)
alphaValues["alpha01100100010"] = Fraction(2, 1)
alphaValues["alpha00111010000"] = Fraction(2, 1)
alphaValues["alpha01100110110"] = Fraction(34357, 12500)
alphaValues["alpha01101001001"] = Fraction(2, 1)
alphaValues["alpha11000001011"] = Fraction(2, 1)
alphaValues["alpha11000100100"] = Fraction(29333, 12500)
alphaValues["alpha00011011111"] = Fraction(2, 1)
alphaValues["alpha10110110110"] = Fraction(58519, 25000)
alphaValues["alpha01001110110"] = Fraction(2, 1)
alphaValues["alpha00011000110"] = Fraction(2, 1)
alphaValues["alpha00111100010"] = Fraction(2, 1)
alphaValues["alpha00011011000"] = Fraction(2, 1)
alphaValues["alpha01111100011"] = Fraction(128901, 50000)
alphaValues["alpha01101111101"] = Fraction(108241, 25000)
alphaValues["alpha01110101111"] = Fraction(2, 1)
alphaValues["alpha01100011111"] = Fraction(1306, 625)
alphaValues["alpha10111110111"] = Fraction(39337, 12500)
alphaValues["alpha00110110011"] = Fraction(2, 1)
alphaValues["alpha10010011101"] = Fraction(2, 1)
alphaValues["alpha11111001001"] = Fraction(33533, 10000)
alphaValues["alpha11010011101"] = Fraction(2, 1)
alphaValues["alpha01000011100"] = Fraction(2, 1)
alphaValues["alpha01010110001"] = Fraction(2, 1)
alphaValues["alpha10101001011"] = Fraction(113631, 50000)
alphaValues["alpha01101000101"] = Fraction(2, 1)
alphaValues["alpha10111100110"] = Fraction(143917, 50000)
alphaValues["alpha11010111110"] = Fraction(114911, 50000)
alphaValues["alpha01010110000"] = Fraction(2, 1)
alphaValues["alpha11111111010"] = Fraction(105449, 25000)
alphaValues["alpha00101101101"] = Fraction(2, 1)
alphaValues["alpha00100100101"] = Fraction(2, 1)
alphaValues["alpha11000000010"] = Fraction(2, 1)
alphaValues["alpha01101010000"] = Fraction(2, 1)
alphaValues["alpha11110001010"] = Fraction(12613, 5000)
alphaValues["alpha00001111011"] = Fraction(44243, 10000)
alphaValues["alpha01010000000"] = Fraction(2, 1)
alphaValues["alpha00010010000"] = Fraction(2, 1)
alphaValues["alpha00001100100"] = Fraction(2, 1)
alphaValues["alpha00010000011"] = Fraction(2, 1)
alphaValues["alpha01000000101"] = Fraction(2, 1)
alphaValues["alpha11000011011"] = Fraction(2, 1)
alphaValues["alpha01110111001"] = Fraction(51591, 25000)
alphaValues["alpha00100010011"] = Fraction(2, 1)
alphaValues["alpha10000010010"] = Fraction(2, 1)
alphaValues["alpha10010110101"] = Fraction(2, 1)
alphaValues["alpha00011100111"] = Fraction(2, 1)
alphaValues["alpha10100000011"] = Fraction(2, 1)
alphaValues["alpha10011110010"] = Fraction(50767, 25000)
alphaValues["alpha11010001011"] = Fraction(2, 1)
alphaValues["alpha11001110101"] = Fraction(18021, 6250)
alphaValues["alpha10001101001"] = Fraction(101559, 50000)
alphaValues["alpha01000110110"] = Fraction(2, 1)
alphaValues["alpha10000011011"] = Fraction(2, 1)
alphaValues["alpha01010100100"] = Fraction(2, 1)
alphaValues["alpha01011000101"] = Fraction(2, 1)
alphaValues["alpha00011111011"] = Fraction(193223, 50000)
alphaValues["alpha11000101010"] = Fraction(113599, 50000)
alphaValues["alpha11010110001"] = Fraction(7149, 3125)
alphaValues["alpha11100110101"] = Fraction(167447, 50000)
alphaValues["alpha11111011001"] = Fraction(42913, 12500)
alphaValues["alpha10010001011"] = Fraction(2, 1)
alphaValues["alpha10100011000"] = Fraction(2, 1)
alphaValues["alpha10010001001"] = Fraction(2, 1)
alphaValues["alpha11001001100"] = Fraction(5069, 2000)
alphaValues["alpha00110100011"] = Fraction(2, 1)
alphaValues["alpha00011110000"] = Fraction(102143, 50000)
alphaValues["alpha01010011010"] = Fraction(2, 1)
alphaValues["alpha10111000010"] = Fraction(5669, 2500)
alphaValues["alpha01101101010"] = Fraction(101999, 25000)
alphaValues["alpha11100000011"] = Fraction(16719, 6250)
alphaValues["alpha01001111111"] = Fraction(6502, 3125)
alphaValues["alpha10010000110"] = Fraction(2, 1)
alphaValues["alpha10100010110"] = Fraction(50221, 25000)
alphaValues["alpha10001011101"] = Fraction(2, 1)
alphaValues["alpha01001111000"] = Fraction(2, 1)
alphaValues["alpha11011010111"] = Fraction(58817, 25000)
alphaValues["alpha11011011111"] = Fraction(138861, 50000)
alphaValues["alpha11100101010"] = Fraction(166207, 50000)
alphaValues["alpha11011001110"] = Fraction(138861, 50000)
alphaValues["alpha01011101000"] = Fraction(20279, 10000)
alphaValues["alpha10111011101"] = Fraction(24977, 10000)
alphaValues["alpha00100101101"] = Fraction(2, 1)
alphaValues["alpha00110011011"] = Fraction(2, 1)
alphaValues["alpha01010101100"] = Fraction(2, 1)
alphaValues["alpha00001011001"] = Fraction(2, 1)
alphaValues["alpha01100101100"] = Fraction(31309, 12500)
alphaValues["alpha10000010110"] = Fraction(137479, 50000)
alphaValues["alpha11011000111"] = Fraction(179403, 50000)
alphaValues["alpha01100100001"] = Fraction(2, 1)
alphaValues["alpha00010111100"] = Fraction(11619, 5000)
alphaValues["alpha10001010000"] = Fraction(2, 1)
alphaValues["alpha00100010010"] = Fraction(2, 1)
alphaValues["alpha10000111010"] = Fraction(2, 1)
alphaValues["alpha11111100000"] = Fraction(22557, 5000)
alphaValues["alpha11100110001"] = Fraction(89057, 25000)
alphaValues["alpha11111011010"] = Fraction(34229, 10000)
alphaValues["alpha00101111011"] = Fraction(109293, 50000)
alphaValues["alpha01110111010"] = Fraction(103639, 50000)
alphaValues["alpha11110111110"] = Fraction(166379, 50000)
alphaValues["alpha11001001001"] = Fraction(33517, 12500)
alphaValues["alpha11101001101"] = Fraction(34407, 10000)
alphaValues["alpha00001011100"] = Fraction(8699, 2500)
alphaValues["alpha10101011111"] = Fraction(11023, 5000)
alphaValues["alpha11010011010"] = Fraction(2, 1)
alphaValues["alpha10111010001"] = Fraction(109859, 50000)
alphaValues["alpha01000000110"] = Fraction(2, 1)
alphaValues["alpha10001100100"] = Fraction(13169, 6250)
alphaValues["alpha00000000010"] = Fraction(2, 1)
alphaValues["alpha11101000110"] = Fraction(86577, 25000)
alphaValues["alpha11010100111"] = Fraction(75097, 25000)
alphaValues["alpha00010011110"] = Fraction(2, 1)
alphaValues["alpha00100011110"] = Fraction(2, 1)
alphaValues["alpha00110010101"] = Fraction(2, 1)
alphaValues["alpha10000101000"] = Fraction(2, 1)
alphaValues["alpha00110000111"] = Fraction(2, 1)
alphaValues["alpha10010010110"] = Fraction(2, 1)
alphaValues["alpha11000011110"] = Fraction(2, 1)
alphaValues["alpha11001001101"] = Fraction(5069, 2000)
alphaValues["alpha01111110000"] = Fraction(135139, 50000)
alphaValues["alpha11011011001"] = Fraction(124539, 50000)
alphaValues["alpha11110100010"] = Fraction(78903, 25000)
alphaValues["alpha10001001101"] = Fraction(2, 1)
alphaValues["alpha01111010001"] = Fraction(2, 1)
alphaValues["alpha10110100101"] = Fraction(30377, 12500)
alphaValues["alpha01110001011"] = Fraction(2, 1)
alphaValues["alpha01101101111"] = Fraction(12491, 5000)
alphaValues["alpha11000111101"] = Fraction(22741, 10000)
alphaValues["alpha01001100111"] = Fraction(2, 1)
alphaValues["alpha00001001000"] = Fraction(2, 1)
alphaValues["alpha10110000011"] = Fraction(2, 1)
alphaValues["alpha10111101100"] = Fraction(9959, 3125)
alphaValues["alpha10100111011"] = Fraction(138861, 50000)
alphaValues["alpha01001011011"] = Fraction(2, 1)
alphaValues["alpha01110110101"] = Fraction(50939, 25000)
alphaValues["alpha01101010011"] = Fraction(2, 1)
alphaValues["alpha01010011101"] = Fraction(2, 1)
alphaValues["alpha11000111100"] = Fraction(11619, 5000)
alphaValues["alpha10010101110"] = Fraction(2, 1)
alphaValues["alpha10010011010"] = Fraction(2, 1)
alphaValues["alpha11111011011"] = Fraction(17177, 5000)
alphaValues["alpha01011110011"] = Fraction(108887, 50000)
alphaValues["alpha00010101000"] = Fraction(2, 1)
alphaValues["alpha01011010000"] = Fraction(2, 1)
alphaValues["alpha10001010001"] = Fraction(2, 1)
alphaValues["alpha00010110000"] = Fraction(2, 1)
alphaValues["alpha00001111000"] = Fraction(2, 1)
alphaValues["alpha01101101001"] = Fraction(12356, 3125)
alphaValues["alpha01100100011"] = Fraction(100561, 50000)
alphaValues["alpha01101001000"] = Fraction(2, 1)
alphaValues["alpha10001100011"] = Fraction(2, 1)
alphaValues["alpha00110010110"] = Fraction(2, 1)
alphaValues["alpha10001000101"] = Fraction(2, 1)
alphaValues["alpha10001111101"] = Fraction(2, 1)
alphaValues["alpha01011111010"] = Fraction(20279, 10000)
alphaValues["alpha11111011111"] = Fraction(184607, 50000)
alphaValues["alpha10111010101"] = Fraction(110009, 50000)
alphaValues["alpha01100001100"] = Fraction(2, 1)
alphaValues["alpha10110001011"] = Fraction(2, 1)
alphaValues["alpha00110001110"] = Fraction(63183, 25000)
alphaValues["alpha00100000101"] = Fraction(2, 1)
alphaValues["alpha01101011010"] = Fraction(2, 1)
alphaValues["alpha10010111000"] = Fraction(2, 1)
alphaValues["alpha00010100100"] = Fraction(7567, 3125)
alphaValues["alpha00010011010"] = Fraction(2, 1)
alphaValues["alpha11001111011"] = Fraction(180647, 50000)
alphaValues["alpha10011110001"] = Fraction(2, 1)
alphaValues["alpha10111010111"] = Fraction(110241, 50000)
alphaValues["alpha11110001110"] = Fraction(31671, 12500)
alphaValues["alpha10001011011"] = Fraction(2, 1)
alphaValues["alpha01000110000"] = Fraction(2, 1)
alphaValues["alpha01101000100"] = Fraction(2, 1)
alphaValues["alpha11011011011"] = Fraction(124539, 50000)
alphaValues["alpha11110110100"] = Fraction(80689, 25000)
alphaValues["alpha01110100100"] = Fraction(2, 1)
alphaValues["alpha01110011011"] = Fraction(2, 1)
alphaValues["alpha11011110010"] = Fraction(145933, 50000)
alphaValues["alpha01110010110"] = Fraction(2, 1)
alphaValues["alpha01011011111"] = Fraction(2, 1)
alphaValues["alpha10010010010"] = Fraction(2, 1)
alphaValues["alpha00011010001"] = Fraction(2, 1)
alphaValues["alpha00001101000"] = Fraction(2, 1)
alphaValues["alpha00101000101"] = Fraction(2, 1)
alphaValues["alpha11001110000"] = Fraction(15499, 5000)
alphaValues["alpha01011011110"] = Fraction(2, 1)
alphaValues["alpha01110100000"] = Fraction(2, 1)
alphaValues["alpha01010000100"] = Fraction(2, 1)
alphaValues["alpha11001000001"] = Fraction(32693, 12500)
alphaValues["alpha00001100000"] = Fraction(2, 1)
alphaValues["alpha00001010100"] = Fraction(2, 1)
alphaValues["alpha10100001110"] = Fraction(26803, 12500)
alphaValues["alpha01011000010"] = Fraction(2, 1)
alphaValues["alpha10110100000"] = Fraction(127481, 50000)
alphaValues["alpha01111011000"] = Fraction(20431, 10000)
alphaValues["alpha10110011111"] = Fraction(2, 1)
alphaValues["alpha01111001101"] = Fraction(22883, 10000)
alphaValues["alpha00100001110"] = Fraction(2, 1)
alphaValues["alpha01110001010"] = Fraction(2, 1)
alphaValues["alpha01111100100"] = Fraction(35697, 12500)
alphaValues["alpha01110100101"] = Fraction(2, 1)
alphaValues["alpha00101011000"] = Fraction(2, 1)
alphaValues["alpha01001000110"] = Fraction(2, 1)
alphaValues["alpha01000101001"] = Fraction(2, 1)
alphaValues["alpha01101010001"] = Fraction(2, 1)
alphaValues["alpha10111111010"] = Fraction(68911, 25000)
alphaValues["alpha00011001100"] = Fraction(24977, 10000)
alphaValues["alpha00101111010"] = Fraction(2, 1)
alphaValues["alpha10001000110"] = Fraction(214317, 50000)
alphaValues["alpha11010111000"] = Fraction(114527, 50000)
alphaValues["alpha10001001111"] = Fraction(2, 1)
alphaValues["alpha10000000100"] = Fraction(2, 1)
alphaValues["alpha11010001010"] = Fraction(2, 1)
alphaValues["alpha01011011101"] = Fraction(2, 1)
alphaValues["alpha10110110011"] = Fraction(138861, 50000)
alphaValues["alpha01110110011"] = Fraction(23059, 10000)
alphaValues["alpha11111001000"] = Fraction(33533, 10000)
alphaValues["alpha01010001100"] = Fraction(2, 1)
alphaValues["alpha01000010010"] = Fraction(50821, 25000)
alphaValues["alpha10000101110"] = Fraction(2, 1)
alphaValues["alpha01011100001"] = Fraction(103639, 50000)
alphaValues["alpha00110110100"] = Fraction(106869, 50000)
alphaValues["alpha11100011000"] = Fraction(64423, 25000)
alphaValues["alpha01010000001"] = Fraction(2, 1)
alphaValues["alpha00110100001"] = Fraction(2, 1)
alphaValues["alpha00101111110"] = Fraction(2, 1)
alphaValues["alpha01011111011"] = Fraction(110521, 50000)
alphaValues["alpha01011010001"] = Fraction(2, 1)
alphaValues["alpha01000000001"] = Fraction(2, 1)
alphaValues["alpha01001001011"] = Fraction(2, 1)
alphaValues["alpha01000100001"] = Fraction(2, 1)
alphaValues["alpha10101000000"] = Fraction(113631, 50000)
alphaValues["alpha00000110101"] = Fraction(55189, 25000)
alphaValues["alpha01010110100"] = Fraction(114911, 50000)
alphaValues["alpha01100011011"] = Fraction(2, 1)
alphaValues["alpha10010011000"] = Fraction(2, 1)
alphaValues["alpha11010011001"] = Fraction(2, 1)
alphaValues["alpha00100100000"] = Fraction(2, 1)
alphaValues["alpha01001010000"] = Fraction(2, 1)
alphaValues["alpha10000111001"] = Fraction(2, 1)
alphaValues["alpha00000001101"] = Fraction(2, 1)
alphaValues["alpha11110110111"] = Fraction(9197, 2500)
alphaValues["alpha10011000110"] = Fraction(2, 1)
alphaValues["alpha01011111100"] = Fraction(4307, 2000)
alphaValues["alpha11111001100"] = Fraction(11354, 3125)
alphaValues["alpha10100011010"] = Fraction(2, 1)
alphaValues["alpha00000010011"] = Fraction(2, 1)
alphaValues["alpha00011011101"] = Fraction(2, 1)
alphaValues["alpha00010101011"] = Fraction(57289, 25000)
alphaValues["alpha11001101000"] = Fraction(14309, 5000)
alphaValues["alpha11111011101"] = Fraction(46091, 12500)
alphaValues["alpha00111000010"] = Fraction(2, 1)
alphaValues["alpha00110001000"] = Fraction(2, 1)
alphaValues["alpha00100011111"] = Fraction(2, 1)
alphaValues["alpha01010011110"] = Fraction(2, 1)
alphaValues["alpha10011011001"] = Fraction(2, 1)
alphaValues["alpha10011101101"] = Fraction(53609, 25000)
alphaValues["alpha11110000110"] = Fraction(62841, 25000)
alphaValues["alpha10010011111"] = Fraction(2, 1)
alphaValues["alpha01000100110"] = Fraction(2, 1)
alphaValues["alpha00110010001"] = Fraction(2, 1)
alphaValues["alpha00110101011"] = Fraction(2, 1)
alphaValues["alpha11100010101"] = Fraction(64423, 25000)
alphaValues["alpha01010110011"] = Fraction(2, 1)
alphaValues["alpha10101111011"] = Fraction(79017, 25000)
alphaValues["alpha11101010101"] = Fraction(171409, 50000)
alphaValues["alpha01111011100"] = Fraction(58329, 25000)
alphaValues["alpha10110010111"] = Fraction(2, 1)
alphaValues["alpha10101101000"] = Fraction(30899, 10000)
alphaValues["alpha00100101010"] = Fraction(84337, 25000)
alphaValues["alpha00001111100"] = Fraction(2, 1)
alphaValues["alpha10001000100"] = Fraction(2, 1)
alphaValues["alpha00000100110"] = Fraction(2, 1)
alphaValues["alpha00110011001"] = Fraction(2, 1)
alphaValues["alpha01010000010"] = Fraction(2, 1)
alphaValues["alpha00100101001"] = Fraction(2, 1)
alphaValues["alpha10010101111"] = Fraction(2, 1)
alphaValues["alpha00101000110"] = Fraction(2, 1)
alphaValues["alpha10110010100"] = Fraction(2, 1)
alphaValues["alpha00110110101"] = Fraction(2, 1)
alphaValues["alpha11010010100"] = Fraction(2, 1)
alphaValues["alpha00000000011"] = Fraction(2, 1)
alphaValues["alpha01011011000"] = Fraction(2, 1)
alphaValues["alpha11001111000"] = Fraction(14309, 5000)
alphaValues["alpha10110101111"] = Fraction(1259, 500)
alphaValues["alpha01001001110"] = Fraction(6588, 3125)
alphaValues["alpha00101110100"] = Fraction(2, 1)
alphaValues["alpha11101001001"] = Fraction(182883, 50000)
alphaValues["alpha00011100011"] = Fraction(2, 1)
alphaValues["alpha11010000000"] = Fraction(2, 1)
alphaValues["alpha11100111011"] = Fraction(181483, 50000)
alphaValues["alpha11101001100"] = Fraction(34407, 10000)
alphaValues["alpha00101100011"] = Fraction(2, 1)
alphaValues["alpha01101110101"] = Fraction(126757, 50000)
alphaValues["alpha11011000000"] = Fraction(31793, 12500)
alphaValues["alpha10001011010"] = Fraction(2, 1)
alphaValues["alpha00011001000"] = Fraction(2, 1)
alphaValues["alpha01001011110"] = Fraction(2, 1)
alphaValues["alpha01001111010"] = Fraction(2, 1)
alphaValues["alpha11111000101"] = Fraction(82401, 25000)
alphaValues["alpha10011010100"] = Fraction(142517, 50000)
alphaValues["alpha10001111100"] = Fraction(2, 1)
alphaValues["alpha00001110011"] = Fraction(2, 1)
alphaValues["alpha11000111001"] = Fraction(22741, 10000)
alphaValues["alpha00100101111"] = Fraction(2, 1)
alphaValues["alpha00101101100"] = Fraction(2, 1)
alphaValues["alpha01101000110"] = Fraction(2, 1)
alphaValues["alpha01000101111"] = Fraction(9134, 3125)
alphaValues["alpha11001110111"] = Fraction(19847, 6250)
alphaValues["alpha11110000111"] = Fraction(62841, 25000)
alphaValues["alpha11001010111"] = Fraction(15037, 6250)
alphaValues["alpha01101000010"] = Fraction(2, 1)
alphaValues["alpha11000011000"] = Fraction(2, 1)
alphaValues["alpha11011101011"] = Fraction(39717, 12500)
alphaValues["alpha11111001111"] = Fraction(11354, 3125)
alphaValues["alpha01000101110"] = Fraction(2, 1)
alphaValues["alpha11111110101"] = Fraction(110251, 25000)
alphaValues["alpha10011100010"] = Fraction(4299, 2000)
alphaValues["alpha11010001111"] = Fraction(2, 1)
alphaValues["alpha10111011111"] = Fraction(120169, 50000)
alphaValues["alpha11011110101"] = Fraction(140199, 50000)
alphaValues["alpha11001111001"] = Fraction(14309, 5000)
alphaValues["alpha11011011110"] = Fraction(138861, 50000)
alphaValues["alpha00010010110"] = Fraction(2, 1)
alphaValues["alpha11101110000"] = Fraction(176897, 50000)
alphaValues["alpha11110100001"] = Fraction(78759, 25000)
alphaValues["alpha00001001101"] = Fraction(147603, 50000)
alphaValues["alpha10000010001"] = Fraction(2, 1)
alphaValues["alpha11011111100"] = Fraction(156837, 50000)
alphaValues["alpha11111110110"] = Fraction(204067, 50000)
alphaValues["alpha01000110111"] = Fraction(2, 1)
alphaValues["alpha01110111011"] = Fraction(117219, 50000)
alphaValues["alpha01101011001"] = Fraction(2, 1)
alphaValues["alpha10010100001"] = Fraction(2, 1)
alphaValues["alpha00001110100"] = Fraction(23161, 10000)
alphaValues["alpha00011100110"] = Fraction(2, 1)
alphaValues["alpha11101100001"] = Fraction(230737, 50000)
alphaValues["alpha11110101100"] = Fraction(79393, 25000)
alphaValues["alpha10000101001"] = Fraction(2, 1)
alphaValues["alpha10010000000"] = Fraction(2, 1)
alphaValues["alpha01100000100"] = Fraction(2, 1)
alphaValues["alpha11000100000"] = Fraction(114871, 50000)
alphaValues["alpha00011001011"] = Fraction(2, 1)
alphaValues["alpha11110100111"] = Fraction(163543, 50000)
alphaValues["alpha01110010100"] = Fraction(2, 1)
alphaValues["alpha01001010011"] = Fraction(2, 1)
alphaValues["alpha01100011010"] = Fraction(2, 1)
alphaValues["alpha00011001110"] = Fraction(9096, 3125)
alphaValues["alpha01100000101"] = Fraction(2, 1)
alphaValues["alpha00001101100"] = Fraction(2, 1)
alphaValues["alpha01101001100"] = Fraction(2, 1)
alphaValues["alpha01100111010"] = Fraction(103639, 50000)
alphaValues["alpha10011101100"] = Fraction(53609, 25000)
alphaValues["alpha00111101011"] = Fraction(2, 1)
alphaValues["alpha10100110000"] = Fraction(5841, 2500)
alphaValues["alpha11101000000"] = Fraction(173647, 50000)
alphaValues["alpha00001100010"] = Fraction(235789, 50000)
alphaValues["alpha01011110110"] = Fraction(2, 1)
alphaValues["alpha11111011100"] = Fraction(183857, 50000)
alphaValues["alpha01111101010"] = Fraction(49867, 12500)
alphaValues["alpha11000000000"] = Fraction(2, 1)
alphaValues["alpha11100000111"] = Fraction(16719, 6250)
alphaValues["alpha11000101001"] = Fraction(113599, 50000)
alphaValues["alpha00111010101"] = Fraction(2, 1)
alphaValues["alpha00100011000"] = Fraction(2, 1)
alphaValues["alpha00101011111"] = Fraction(2, 1)
alphaValues["alpha01110001110"] = Fraction(2, 1)
alphaValues["alpha10111001000"] = Fraction(5669, 2500)
alphaValues["alpha11110000011"] = Fraction(62841, 25000)
alphaValues["alpha01000010100"] = Fraction(2, 1)
alphaValues["alpha10100100000"] = Fraction(31793, 12500)
alphaValues["alpha01100110101"] = Fraction(20279, 10000)
alphaValues["alpha10000000010"] = Fraction(2, 1)
alphaValues["alpha10000101100"] = Fraction(2, 1)
alphaValues["alpha00000010101"] = Fraction(2, 1)
alphaValues["alpha10111111001"] = Fraction(148943, 50000)
alphaValues["alpha10101010010"] = Fraction(113631, 50000)
alphaValues["alpha01100011100"] = Fraction(2, 1)
alphaValues["alpha00010010001"] = Fraction(2, 1)
alphaValues["alpha00010110001"] = Fraction(2, 1)
alphaValues["alpha10011011111"] = Fraction(53871, 25000)
alphaValues["alpha10010000001"] = Fraction(2, 1)
alphaValues["alpha10001011100"] = Fraction(2, 1)
alphaValues["alpha11011000101"] = Fraction(117187, 50000)
alphaValues["alpha01010001001"] = Fraction(2, 1)
alphaValues["alpha00101000010"] = Fraction(2, 1)
alphaValues["alpha01001101001"] = Fraction(2, 1)
alphaValues["alpha11010011011"] = Fraction(2, 1)
alphaValues["alpha10111111011"] = Fraction(156847, 50000)
alphaValues["alpha11111111001"] = Fraction(103957, 25000)
alphaValues["alpha11110111111"] = Fraction(184607, 50000)
alphaValues["alpha11111011110"] = Fraction(91991, 25000)
alphaValues["alpha00000111100"] = Fraction(2, 1)
alphaValues["alpha10001000000"] = Fraction(2, 1)
alphaValues["alpha11000101110"] = Fraction(56827, 25000)
alphaValues["alpha00011111001"] = Fraction(2, 1)
alphaValues["alpha00001110010"] = Fraction(231929, 50000)
alphaValues["alpha11011001101"] = Fraction(138861, 50000)
alphaValues["alpha00111000001"] = Fraction(2, 1)
alphaValues["alpha11000010111"] = Fraction(2, 1)
alphaValues["alpha00100110010"] = Fraction(2, 1)
alphaValues["alpha11001110001"] = Fraction(14559, 5000)
alphaValues["alpha11011000001"] = Fraction(31793, 12500)
alphaValues["alpha10000001011"] = Fraction(2, 1)
alphaValues["alpha10101011011"] = Fraction(11023, 5000)
alphaValues["alpha00001110000"] = Fraction(2, 1)
alphaValues["alpha11011111111"] = Fraction(163411, 50000)
alphaValues["alpha11111110000"] = Fraction(186709, 50000)
alphaValues["alpha01011010110"] = Fraction(2, 1)
alphaValues["alpha00100010000"] = Fraction(2, 1)
alphaValues["alpha00101010010"] = Fraction(2, 1)
alphaValues["alpha00000100001"] = Fraction(2, 1)
alphaValues["alpha11111000110"] = Fraction(19691, 6250)
alphaValues["alpha00111011011"] = Fraction(2, 1)
alphaValues["alpha11100011001"] = Fraction(64423, 25000)
alphaValues["alpha00010100000"] = Fraction(2, 1)
alphaValues["alpha00001000010"] = Fraction(2, 1)
alphaValues["alpha00011000100"] = Fraction(2, 1)
alphaValues["alpha10110001010"] = Fraction(2, 1)
alphaValues["alpha10110110100"] = Fraction(117187, 50000)
alphaValues["alpha01010010010"] = Fraction(2, 1)
alphaValues["alpha10011011101"] = Fraction(2, 1)
alphaValues["alpha00001000111"] = Fraction(2, 1)
alphaValues["alpha11011010001"] = Fraction(61453, 25000)
alphaValues["alpha10101000111"] = Fraction(113631, 50000)
alphaValues["alpha11010111011"] = Fraction(31303, 12500)
alphaValues["alpha11011100100"] = Fraction(182259, 50000)
alphaValues["alpha11110011000"] = Fraction(69493, 25000)
alphaValues["alpha00111001111"] = Fraction(100449, 50000)
alphaValues["alpha00100111001"] = Fraction(5347, 2500)
alphaValues["alpha10000100101"] = Fraction(2, 1)
alphaValues["alpha00011000010"] = Fraction(2, 1)
alphaValues["alpha01100110011"] = Fraction(113739, 50000)
alphaValues["alpha11101111011"] = Fraction(19877, 5000)
alphaValues["alpha01111001100"] = Fraction(58329, 25000)
alphaValues["alpha11111101101"] = Fraction(195517, 50000)
alphaValues["alpha11001000011"] = Fraction(69551, 25000)
alphaValues["alpha00110111100"] = Fraction(21009, 10000)
alphaValues["alpha00101011001"] = Fraction(2, 1)
alphaValues["alpha01110011010"] = Fraction(2, 1)
alphaValues["alpha01110011100"] = Fraction(2, 1)
alphaValues["alpha00011010110"] = Fraction(2, 1)
alphaValues["alpha11110011110"] = Fraction(69559, 25000)
alphaValues["alpha10011110011"] = Fraction(13427, 6250)
alphaValues["alpha10110100110"] = Fraction(42111, 10000)
alphaValues["alpha00010101010"] = Fraction(2, 1)
alphaValues["alpha10100110011"] = Fraction(138861, 50000)
alphaValues["alpha01111101101"] = Fraction(8442, 3125)
alphaValues["alpha11100110010"] = Fraction(156937, 50000)
alphaValues["alpha11010110010"] = Fraction(7149, 3125)
alphaValues["alpha10101001101"] = Fraction(113631, 50000)
alphaValues["alpha11110101010"] = Fraction(39561, 12500)
alphaValues["alpha00000110001"] = Fraction(2, 1)
alphaValues["alpha11000110010"] = Fraction(22741, 10000)
alphaValues["alpha00010011001"] = Fraction(2, 1)
alphaValues["alpha01100001001"] = Fraction(2, 1)
alphaValues["alpha01100100100"] = Fraction(2, 1)
alphaValues["alpha01001001001"] = Fraction(2, 1)
alphaValues["alpha00110111110"] = Fraction(125727, 50000)
alphaValues["alpha10100101010"] = Fraction(29971, 12500)
alphaValues["alpha00110000001"] = Fraction(2, 1)
alphaValues["alpha10000010011"] = Fraction(2, 1)
alphaValues["alpha00001010010"] = Fraction(12549, 6250)
alphaValues["alpha00010101100"] = Fraction(11619, 5000)
alphaValues["alpha01101100010"] = Fraction(15307, 6250)
alphaValues["alpha00110101100"] = Fraction(2, 1)
alphaValues["alpha00110110110"] = Fraction(2, 1)
alphaValues["alpha00100110101"] = Fraction(2, 1)
alphaValues["alpha11101111010"] = Fraction(185553, 50000)
alphaValues["alpha10000110001"] = Fraction(2, 1)
alphaValues["alpha01110100011"] = Fraction(2, 1)
alphaValues["alpha10101010001"] = Fraction(109849, 50000)
alphaValues["alpha10100101110"] = Fraction(29971, 12500)
alphaValues["alpha00111000101"] = Fraction(2, 1)
alphaValues["alpha00111111101"] = Fraction(21799, 10000)
alphaValues["alpha01110111100"] = Fraction(20279, 10000)
alphaValues["alpha01011101010"] = Fraction(20279, 10000)
alphaValues["alpha10110110111"] = Fraction(138861, 50000)
alphaValues["alpha01010111011"] = Fraction(2, 1)
alphaValues["alpha00100110001"] = Fraction(2, 1)
alphaValues["alpha10011011011"] = Fraction(2, 1)
alphaValues["alpha01101100101"] = Fraction(59107, 25000)
alphaValues["alpha01010100101"] = Fraction(2, 1)
alphaValues["alpha10111001111"] = Fraction(31263, 12500)
alphaValues["alpha11000111011"] = Fraction(31303, 12500)
alphaValues["alpha00010100001"] = Fraction(2, 1)
alphaValues["alpha00000100100"] = Fraction(2, 1)
alphaValues["alpha00001000101"] = Fraction(2, 1)
alphaValues["alpha01101011110"] = Fraction(2, 1)
alphaValues["alpha10100101111"] = Fraction(145897, 50000)
alphaValues["alpha01111011101"] = Fraction(31177, 12500)
alphaValues["alpha10111010011"] = Fraction(11023, 5000)
alphaValues["alpha00101110000"] = Fraction(2, 1)
alphaValues["alpha01110001100"] = Fraction(2, 1)
alphaValues["alpha10010111100"] = Fraction(2, 1)
alphaValues["alpha11010110101"] = Fraction(114911, 50000)
alphaValues["alpha10100011111"] = Fraction(2, 1)
alphaValues["alpha01110100010"] = Fraction(2, 1)
alphaValues["alpha01101000000"] = Fraction(2, 1)
alphaValues["alpha00001011101"] = Fraction(2, 1)
alphaValues["alpha11011111011"] = Fraction(6507, 2000)
alphaValues["alpha10111101111"] = Fraction(78963, 25000)
alphaValues["alpha11101100010"] = Fraction(193811, 50000)
alphaValues["alpha01110101000"] = Fraction(2, 1)
alphaValues["alpha01110000011"] = Fraction(100543, 50000)
alphaValues["alpha01101111100"] = Fraction(32121, 12500)
alphaValues["alpha11001000010"] = Fraction(69811, 25000)
alphaValues["alpha00000010100"] = Fraction(2, 1)
alphaValues["alpha10001010101"] = Fraction(38903, 12500)
alphaValues["alpha00011111000"] = Fraction(56381, 25000)
alphaValues["alpha10001010100"] = Fraction(2, 1)
alphaValues["alpha00101101011"] = Fraction(63521, 25000)
alphaValues["alpha10101011110"] = Fraction(5481, 2500)
alphaValues["alpha01100100000"] = Fraction(2, 1)
alphaValues["alpha11000010100"] = Fraction(2, 1)
alphaValues["alpha10110000101"] = Fraction(2, 1)
alphaValues["alpha01100110100"] = Fraction(11029, 5000)
alphaValues["alpha01111110101"] = Fraction(138869, 50000)
alphaValues["alpha11001001011"] = Fraction(29869, 12500)
alphaValues["alpha10111110001"] = Fraction(74493, 25000)
alphaValues["alpha10100110111"] = Fraction(138861, 50000)
alphaValues["alpha01001110001"] = Fraction(2, 1)
alphaValues["alpha10011011000"] = Fraction(2, 1)
alphaValues["alpha00110111010"] = Fraction(2, 1)
alphaValues["alpha11101101011"] = Fraction(4881, 1250)
alphaValues["alpha01110011110"] = Fraction(2, 1)
alphaValues["alpha00101100111"] = Fraction(2, 1)
alphaValues["alpha00010001110"] = Fraction(2, 1)
alphaValues["alpha11110010110"] = Fraction(138419, 50000)
alphaValues["alpha00101110101"] = Fraction(101377, 50000)
alphaValues["alpha00000011000"] = Fraction(2, 1)
alphaValues["alpha11101011010"] = Fraction(7451, 2000)
alphaValues["alpha11011010110"] = Fraction(17123, 5000)
alphaValues["alpha10000111111"] = Fraction(26803, 12500)
alphaValues["alpha01001010100"] = Fraction(2, 1)
alphaValues["alpha10101110001"] = Fraction(19639, 6250)
alphaValues["alpha00100011001"] = Fraction(2, 1)
alphaValues["alpha00001000001"] = Fraction(2, 1)
alphaValues["alpha10111001010"] = Fraction(5669, 2500)
alphaValues["alpha10011100100"] = Fraction(2, 1)
alphaValues["alpha10011111010"] = Fraction(102321, 50000)
alphaValues["alpha10101101010"] = Fraction(6753, 2000)
alphaValues["alpha01111010111"] = Fraction(50979, 25000)
alphaValues["alpha01010011100"] = Fraction(2, 1)
alphaValues["alpha10111011011"] = Fraction(11023, 5000)
alphaValues["alpha10100110101"] = Fraction(31197, 12500)
alphaValues["alpha10110110101"] = Fraction(31197, 12500)
alphaValues["alpha10001001011"] = Fraction(2, 1)
alphaValues["alpha11100111100"] = Fraction(20061, 6250)
alphaValues["alpha01110101101"] = Fraction(2, 1)
alphaValues["alpha10011010001"] = Fraction(2, 1)
alphaValues["alpha00010011011"] = Fraction(2, 1)
alphaValues["alpha10010111010"] = Fraction(2, 1)
alphaValues["alpha10101001010"] = Fraction(113631, 50000)
alphaValues["alpha00100111011"] = Fraction(2, 1)
alphaValues["alpha11011010000"] = Fraction(61453, 25000)
alphaValues["alpha11011011101"] = Fraction(138861, 50000)
alphaValues["alpha11001110010"] = Fraction(74137, 25000)
alphaValues["alpha00110110010"] = Fraction(2, 1)
alphaValues["alpha11001011000"] = Fraction(1672, 625)
alphaValues["alpha11110000100"] = Fraction(62841, 25000)
alphaValues["alpha11100011010"] = Fraction(641, 250)
alphaValues["alpha01111001010"] = Fraction(101377, 50000)
alphaValues["alpha00000110010"] = Fraction(2, 1)
alphaValues["alpha10100111110"] = Fraction(58519, 25000)
alphaValues["alpha10111100100"] = Fraction(142441, 50000)
alphaValues["alpha00001010111"] = Fraction(140851, 50000)
alphaValues["alpha10000001001"] = Fraction(2, 1)
alphaValues["alpha00101101000"] = Fraction(2, 1)
alphaValues["alpha01001000111"] = Fraction(2, 1)
alphaValues["alpha10101001001"] = Fraction(113631, 50000)
alphaValues["alpha00010111010"] = Fraction(75393, 25000)
alphaValues["alpha11100011111"] = Fraction(32791, 12500)
alphaValues["alpha11001010110"] = Fraction(15037, 6250)
alphaValues["alpha00011010000"] = Fraction(2, 1)
alphaValues["alpha11101100100"] = Fraction(50149, 12500)
alphaValues["alpha00100000001"] = Fraction(2, 1)
alphaValues["alpha11010000010"] = Fraction(2, 1)
alphaValues["alpha11100101100"] = Fraction(85163, 25000)
alphaValues["alpha11111000001"] = Fraction(6449, 2000)
alphaValues["alpha00100110011"] = Fraction(2, 1)
alphaValues["alpha10111111110"] = Fraction(152463, 50000)
alphaValues["alpha01011011001"] = Fraction(2, 1)
alphaValues["alpha10101010000"] = Fraction(5481, 2500)
alphaValues["alpha11110010100"] = Fraction(138419, 50000)
alphaValues["alpha10100111101"] = Fraction(62783, 25000)
alphaValues["alpha10010100011"] = Fraction(2, 1)
alphaValues["alpha01011010101"] = Fraction(4051, 2000)
alphaValues["alpha10101101100"] = Fraction(8039, 2000)
alphaValues["alpha00100001010"] = Fraction(2, 1)
alphaValues["alpha10010100110"] = Fraction(2, 1)
alphaValues["alpha00000011101"] = Fraction(2, 1)
alphaValues["alpha01101001111"] = Fraction(50229, 25000)
alphaValues["alpha10010111110"] = Fraction(2, 1)
alphaValues["alpha01100001000"] = Fraction(2, 1)
alphaValues["alpha11000100011"] = Fraction(113599, 50000)
alphaValues["alpha00000001001"] = Fraction(2, 1)
alphaValues["alpha01101100011"] = Fraction(15307, 6250)
alphaValues["alpha11001100110"] = Fraction(117011, 25000)
alphaValues["alpha00000111011"] = Fraction(2, 1)
alphaValues["alpha00011011010"] = Fraction(2, 1)
alphaValues["alpha00101100000"] = Fraction(76961, 25000)
alphaValues["alpha00000111001"] = Fraction(2, 1)
alphaValues["alpha00100100111"] = Fraction(2, 1)
alphaValues["alpha01010000110"] = Fraction(2, 1)
alphaValues["alpha11100111000"] = Fraction(80359, 25000)
alphaValues["alpha01001100100"] = Fraction(24929, 6250)
alphaValues["alpha01000110100"] = Fraction(57301, 25000)
alphaValues["alpha00100100011"] = Fraction(2799, 1250)
alphaValues["alpha10010100000"] = Fraction(2, 1)
alphaValues["alpha01010111111"] = Fraction(2, 1)
alphaValues["alpha00001001011"] = Fraction(2, 1)
alphaValues["alpha01101101100"] = Fraction(47581, 12500)
alphaValues["alpha00001000000"] = Fraction(2, 1)
alphaValues["alpha01110111000"] = Fraction(20279, 10000)
alphaValues["alpha00010011000"] = Fraction(2, 1)
alphaValues["alpha11010010110"] = Fraction(2, 1)
alphaValues["alpha01101110011"] = Fraction(67659, 25000)
alphaValues["alpha11011101100"] = Fraction(39173, 12500)
alphaValues["alpha11101111110"] = Fraction(182319, 50000)
alphaValues["alpha00000100011"] = Fraction(2, 1)
alphaValues["alpha00101100001"] = Fraction(2, 1)
alphaValues["alpha00001001010"] = Fraction(2, 1)
alphaValues["alpha01011110100"] = Fraction(20279, 10000)
alphaValues["alpha01010010101"] = Fraction(2, 1)
alphaValues["alpha00011010011"] = Fraction(2, 1)
alphaValues["alpha01011101110"] = Fraction(106821, 50000)
alphaValues["alpha01110110111"] = Fraction(115419, 50000)
alphaValues["alpha11111100100"] = Fraction(229123, 50000)
alphaValues["alpha01101101011"] = Fraction(32797, 10000)
alphaValues["alpha11100001000"] = Fraction(16719, 6250)
alphaValues["alpha00100111010"] = Fraction(2, 1)
alphaValues["alpha10011011100"] = Fraction(2, 1)
alphaValues["alpha10010001111"] = Fraction(26737, 12500)
alphaValues["alpha10001111011"] = Fraction(53609, 25000)
alphaValues["alpha10100010111"] = Fraction(2, 1)
alphaValues["alpha00001000011"] = Fraction(4181, 2000)
alphaValues["alpha00011000011"] = Fraction(2, 1)
alphaValues["alpha00100010111"] = Fraction(2, 1)
alphaValues["alpha01011010100"] = Fraction(2, 1)
alphaValues["alpha11110001111"] = Fraction(31671, 12500)
alphaValues["alpha01110010111"] = Fraction(2, 1)
alphaValues["alpha01101100000"] = Fraction(121819, 50000)
alphaValues["alpha01000100010"] = Fraction(2, 1)
alphaValues["alpha11000011001"] = Fraction(2, 1)
alphaValues["alpha01111111001"] = Fraction(69097, 25000)
alphaValues["alpha10001011001"] = Fraction(2, 1)
alphaValues["alpha11101011110"] = Fraction(186353, 50000)
alphaValues["alpha01010010011"] = Fraction(2, 1)
alphaValues["alpha01010110010"] = Fraction(2, 1)
alphaValues["alpha01100110010"] = Fraction(17367, 6250)
alphaValues["alpha11101110100"] = Fraction(12061, 3125)
alphaValues["alpha10011000101"] = Fraction(2, 1)
alphaValues["alpha10011111100"] = Fraction(107403, 50000)
alphaValues["alpha11100100000"] = Fraction(88087, 25000)
alphaValues["alpha11110110010"] = Fraction(164393, 50000)
alphaValues["alpha00010101111"] = Fraction(31563, 12500)
alphaValues["alpha10010101010"] = Fraction(2, 1)
alphaValues["alpha00000010111"] = Fraction(133191, 50000)
alphaValues["alpha01001110100"] = Fraction(2, 1)
alphaValues["alpha01111100101"] = Fraction(24443, 10000)
alphaValues["alpha10110011100"] = Fraction(2, 1)
alphaValues["alpha10110111100"] = Fraction(117187, 50000)
alphaValues["alpha01001000101"] = Fraction(2, 1)
alphaValues["alpha00101111100"] = Fraction(2, 1)
alphaValues["alpha00100000111"] = Fraction(2, 1)
alphaValues["alpha11010110100"] = Fraction(114911, 50000)
alphaValues["alpha11010011100"] = Fraction(2, 1)
alphaValues["alpha11011111000"] = Fraction(14789, 5000)
alphaValues["alpha10110100111"] = Fraction(1259, 500)
alphaValues["alpha10111000011"] = Fraction(5669, 2500)
alphaValues["alpha00101101111"] = Fraction(2, 1)
alphaValues["alpha00011110010"] = Fraction(117011, 25000)
alphaValues["alpha00110001100"] = Fraction(2, 1)
alphaValues["alpha10011111001"] = Fraction(2, 1)
alphaValues["alpha10001101101"] = Fraction(101559, 50000)
alphaValues["alpha10010110111"] = Fraction(2, 1)
alphaValues["alpha10001001000"] = Fraction(2, 1)
alphaValues["alpha10110001001"] = Fraction(2, 1)
alphaValues["alpha11001100001"] = Fraction(86313, 25000)
alphaValues["alpha10001101110"] = Fraction(2, 1)
alphaValues["alpha10100100110"] = Fraction(29971, 12500)
alphaValues["alpha10000011001"] = Fraction(2, 1)
alphaValues["alpha01010011001"] = Fraction(2, 1)
alphaValues["alpha01101110111"] = Fraction(132949, 50000)
alphaValues["alpha11101111100"] = Fraction(11402, 3125)
alphaValues["alpha11101111101"] = Fraction(19237, 5000)
alphaValues["alpha11111110011"] = Fraction(204823, 50000)
alphaValues["alpha00010111111"] = Fraction(2, 1)
alphaValues["alpha11110011001"] = Fraction(69759, 25000)
alphaValues["alpha11000011101"] = Fraction(2, 1)
alphaValues["alpha01101001110"] = Fraction(2, 1)
alphaValues["alpha01110111110"] = Fraction(103639, 50000)
alphaValues["alpha10100111010"] = Fraction(23387, 10000)
alphaValues["alpha11001111111"] = Fraction(39747, 12500)
alphaValues["alpha01000001011"] = Fraction(2, 1)
alphaValues["alpha11010011000"] = Fraction(2, 1)
alphaValues["alpha10001110111"] = Fraction(13169, 6250)
alphaValues["alpha10110000000"] = Fraction(2, 1)
alphaValues["alpha11101110110"] = Fraction(245183, 50000)
alphaValues["alpha11111111101"] = Fraction(107337, 25000)
alphaValues["alpha10100111100"] = Fraction(117187, 50000)
alphaValues["alpha10001000011"] = Fraction(101289, 50000)
alphaValues["alpha01001010111"] = Fraction(2, 1)
alphaValues["alpha11101101101"] = Fraction(207041, 50000)
alphaValues["alpha10011110110"] = Fraction(2, 1)
alphaValues["alpha00010001000"] = Fraction(2, 1)
alphaValues["alpha01000010001"] = Fraction(2, 1)
alphaValues["alpha10110111101"] = Fraction(31197, 12500)
alphaValues["alpha00111101001"] = Fraction(2, 1)
alphaValues["alpha01010111101"] = Fraction(2, 1)
alphaValues["alpha11110111011"] = Fraction(46091, 12500)
alphaValues["alpha10001010110"] = Fraction(54511, 12500)
alphaValues["alpha01101111011"] = Fraction(137791, 50000)
alphaValues["alpha11101111001"] = Fraction(12792, 3125)
alphaValues["alpha01110111111"] = Fraction(117481, 50000)
alphaValues["alpha00111001010"] = Fraction(21009, 10000)
alphaValues["alpha00101001100"] = Fraction(144123, 50000)
alphaValues["alpha11011010101"] = Fraction(117187, 50000)
alphaValues["alpha01001101110"] = Fraction(2, 1)
alphaValues["alpha01101101110"] = Fraction(125031, 50000)
alphaValues["alpha11111101000"] = Fraction(197417, 50000)
alphaValues["alpha00000010000"] = Fraction(2, 1)
alphaValues["alpha11011100001"] = Fraction(151921, 50000)
alphaValues["alpha00111011110"] = Fraction(102777, 50000)
alphaValues["alpha10101111100"] = Fraction(140199, 50000)
alphaValues["alpha00011010111"] = Fraction(2, 1)
alphaValues["alpha01100100101"] = Fraction(2, 1)
alphaValues["alpha11111000000"] = Fraction(80359, 25000)
alphaValues["alpha11011100110"] = Fraction(8932, 3125)
alphaValues["alpha00001001111"] = Fraction(2, 1)
alphaValues["alpha11110101110"] = Fraction(79393, 25000)
alphaValues["alpha00011001101"] = Fraction(20297, 10000)
alphaValues["alpha11111000011"] = Fraction(80689, 25000)
alphaValues["alpha00110010111"] = Fraction(2, 1)
alphaValues["alpha10111110011"] = Fraction(9836, 3125)
alphaValues["alpha11111100110"] = Fraction(89257, 25000)
alphaValues["alpha11100100001"] = Fraction(182883, 50000)
alphaValues["alpha10110000001"] = Fraction(2, 1)
alphaValues["alpha10010100100"] = Fraction(2, 1)
alphaValues["alpha00100100001"] = Fraction(2, 1)
alphaValues["alpha10100011100"] = Fraction(2, 1)
alphaValues["alpha10000001110"] = Fraction(2, 1)
alphaValues["alpha10011100110"] = Fraction(2, 1)
alphaValues["alpha11000000100"] = Fraction(2, 1)
alphaValues["alpha00111011111"] = Fraction(2, 1)
alphaValues["alpha11011111010"] = Fraction(93633, 25000)
alphaValues["alpha10011010101"] = Fraction(2, 1)
alphaValues["alpha10001110100"] = Fraction(173183, 50000)
alphaValues["alpha01000100111"] = Fraction(2, 1)
alphaValues["alpha00101101010"] = Fraction(2, 1)
alphaValues["alpha10110000111"] = Fraction(6588, 3125)
alphaValues["alpha01011100011"] = Fraction(2, 1)
alphaValues["alpha10100100100"] = Fraction(144359, 50000)
alphaValues["alpha10100011001"] = Fraction(2, 1)
alphaValues["alpha00110001010"] = Fraction(2, 1)
alphaValues["alpha00110101101"] = Fraction(13869, 5000)
alphaValues["alpha01101100111"] = Fraction(12121, 5000)
alphaValues["alpha11100011100"] = Fraction(64423, 25000)
alphaValues["alpha11111110111"] = Fraction(207429, 50000)
alphaValues["alpha00101010111"] = Fraction(2, 1)
alphaValues["alpha11000001001"] = Fraction(2, 1)
alphaValues["alpha00010110010"] = Fraction(2, 1)
alphaValues["alpha00111011100"] = Fraction(2, 1)
alphaValues["alpha01011100101"] = Fraction(73843, 25000)
alphaValues["alpha00010101001"] = Fraction(2, 1)
alphaValues["alpha10010110100"] = Fraction(2, 1)
alphaValues["alpha11001100010"] = Fraction(150801, 50000)
alphaValues["alpha00010101110"] = Fraction(2, 1)
alphaValues["alpha00000111111"] = Fraction(2, 1)
alphaValues["alpha10101110000"] = Fraction(9367, 3125)
alphaValues["alpha11011111101"] = Fraction(156837, 50000)
alphaValues["alpha00100001111"] = Fraction(2, 1)
alphaValues["alpha00001100011"] = Fraction(222993, 50000)
alphaValues["alpha01001111110"] = Fraction(2, 1)
alphaValues["alpha10111110100"] = Fraction(13829, 5000)
alphaValues["alpha11010010111"] = Fraction(51717, 25000)
alphaValues["alpha00111000011"] = Fraction(127523, 50000)
alphaValues["alpha00000011011"] = Fraction(2, 1)
alphaValues["alpha01111111000"] = Fraction(134637, 50000)
alphaValues["alpha11111001101"] = Fraction(11354, 3125)
alphaValues["alpha00100011101"] = Fraction(2, 1)
alphaValues["alpha00010110100"] = Fraction(2, 1)
alphaValues["alpha01111110011"] = Fraction(29693, 10000)
alphaValues["alpha11010011111"] = Fraction(2, 1)
alphaValues["alpha10110010110"] = Fraction(100751, 50000)
alphaValues["alpha11100110110"] = Fraction(31753, 10000)
alphaValues["alpha00101001111"] = Fraction(2, 1)
alphaValues["alpha11100110111"] = Fraction(182777, 50000)
alphaValues["alpha10010100101"] = Fraction(2, 1)
alphaValues["alpha11110101111"] = Fraction(173427, 50000)
alphaValues["alpha10001111000"] = Fraction(65939, 25000)
alphaValues["alpha00100000110"] = Fraction(126809, 50000)
alphaValues["alpha11101100011"] = Fraction(22083, 5000)
alphaValues["alpha00111100110"] = Fraction(2, 1)
alphaValues["alpha11001100111"] = Fraction(35997, 12500)
alphaValues["alpha11101111111"] = Fraction(12674, 3125)
alphaValues["alpha00001101111"] = Fraction(2, 1)
alphaValues["alpha10011111111"] = Fraction(113757, 50000)
alphaValues["alpha10101010100"] = Fraction(73097, 25000)
alphaValues["alpha00001000110"] = Fraction(2, 1)
alphaValues["alpha11010101110"] = Fraction(58291, 25000)
alphaValues["alpha11110011100"] = Fraction(69559, 25000)
alphaValues["alpha01100001101"] = Fraction(2, 1)
alphaValues["alpha00000010010"] = Fraction(2, 1)
alphaValues["alpha11010100011"] = Fraction(25793, 10000)
alphaValues["alpha11110010111"] = Fraction(69537, 25000)
alphaValues["alpha11111010000"] = Fraction(80359, 25000)
alphaValues["alpha01011010011"] = Fraction(2, 1)
alphaValues["alpha01101101101"] = Fraction(61123, 25000)
alphaValues["alpha00011100001"] = Fraction(2, 1)
alphaValues["alpha11011101101"] = Fraction(80671, 25000)
alphaValues["alpha11011011000"] = Fraction(124539, 50000)
alphaValues["alpha10111111111"] = Fraction(32707, 10000)
alphaValues["alpha10011111110"] = Fraction(105161, 50000)
alphaValues["alpha10110010011"] = Fraction(2, 1)
alphaValues["alpha11111101110"] = Fraction(196211, 50000)
alphaValues["alpha00000010110"] = Fraction(2, 1)
alphaValues["alpha00011111101"] = Fraction(2, 1)
alphaValues["alpha00011111111"] = Fraction(2, 1)
alphaValues["alpha01001111011"] = Fraction(10159, 5000)
alphaValues["alpha01101100110"] = Fraction(60799, 25000)
alphaValues["alpha10111000110"] = Fraction(5669, 2500)
alphaValues["alpha11000011100"] = Fraction(2, 1)
alphaValues["alpha11011101001"] = Fraction(37971, 12500)
alphaValues["alpha00110010010"] = Fraction(2, 1)
alphaValues["alpha01111001110"] = Fraction(14381, 6250)
alphaValues["alpha00111101110"] = Fraction(52079, 25000)
alphaValues["alpha11100110100"] = Fraction(80689, 25000)
alphaValues["alpha10011101111"] = Fraction(4199, 2000)
alphaValues["alpha00111100101"] = Fraction(2, 1)
alphaValues["alpha00011101110"] = Fraction(2, 1)
alphaValues["alpha00011100010"] = Fraction(2, 1)
alphaValues["alpha01010100001"] = Fraction(2, 1)
alphaValues["alpha00001110110"] = Fraction(2, 1)
alphaValues["alpha00001101010"] = Fraction(2, 1)
alphaValues["alpha00001011111"] = Fraction(2, 1)
alphaValues["alpha01100010000"] = Fraction(2, 1)
alphaValues["alpha01010101111"] = Fraction(2, 1)
alphaValues["alpha00111100111"] = Fraction(2, 1)
alphaValues["alpha01100111111"] = Fraction(113889, 50000)
alphaValues["alpha01001110111"] = Fraction(100153, 50000)
alphaValues["alpha01010001110"] = Fraction(2, 1)
alphaValues["alpha11010101100"] = Fraction(58291, 25000)
alphaValues["alpha11101101110"] = Fraction(97299, 25000)
alphaValues["alpha01100010110"] = Fraction(2, 1)
alphaValues["alpha11100001110"] = Fraction(16719, 6250)
alphaValues["alpha01001011010"] = Fraction(2, 1)
alphaValues["alpha00101110110"] = Fraction(2, 1)
alphaValues["alpha00010100010"] = Fraction(2, 1)
alphaValues["alpha01101110110"] = Fraction(32081, 12500)
alphaValues["alpha00000101111"] = Fraction(2, 1)
alphaValues["alpha00000110000"] = Fraction(2, 1)
alphaValues["alpha10111111100"] = Fraction(148719, 50000)
alphaValues["alpha11001100011"] = Fraction(35887, 12500)
alphaValues["alpha01010011111"] = Fraction(2, 1)
alphaValues["alpha10001111110"] = Fraction(2, 1)
alphaValues["alpha10101100111"] = Fraction(37123, 12500)
alphaValues["alpha10001110110"] = Fraction(2, 1)
alphaValues["alpha01001101111"] = Fraction(2, 1)
alphaValues["alpha00010111000"] = Fraction(2, 1)
alphaValues["alpha00000001100"] = Fraction(104319, 50000)
alphaValues["alpha00111010111"] = Fraction(2, 1)
alphaValues["alpha01001001000"] = Fraction(2, 1)
alphaValues["alpha00001111110"] = Fraction(2, 1)
alphaValues["alpha10001101111"] = Fraction(2, 1)
alphaValues["alpha00001000100"] = Fraction(2, 1)
alphaValues["alpha11011101110"] = Fraction(9836, 3125)
alphaValues["alpha00000101110"] = Fraction(51159, 25000)
alphaValues["alpha01011101011"] = Fraction(20279, 10000)
alphaValues["alpha11010100110"] = Fraction(58291, 25000)
alphaValues["alpha00010001111"] = Fraction(2, 1)
alphaValues["alpha11011100011"] = Fraction(141733, 50000)
alphaValues["alpha11010110111"] = Fraction(15671, 6250)
alphaValues["alpha00111111110"] = Fraction(52977, 25000)
alphaValues["alpha00000111101"] = Fraction(10453, 5000)
alphaValues["alpha00100011011"] = Fraction(2, 1)
alphaValues["alpha10101101110"] = Fraction(203671, 50000)
alphaValues["alpha00000100111"] = Fraction(2, 1)
alphaValues["alpha01001010110"] = Fraction(2, 1)
alphaValues["alpha00010001001"] = Fraction(2, 1)
alphaValues["alpha00110011000"] = Fraction(2, 1)
alphaValues["alpha00100100110"] = Fraction(2, 1)
alphaValues["alpha11101010111"] = Fraction(9987, 3125)
alphaValues["alpha01110110001"] = Fraction(50939, 25000)
alphaValues["alpha01110011111"] = Fraction(2, 1)
alphaValues["alpha01000011001"] = Fraction(2, 1)
alphaValues["alpha11101010001"] = Fraction(83407, 25000)
alphaValues["alpha00001110101"] = Fraction(2, 1)
alphaValues["alpha01011011010"] = Fraction(2, 1)
alphaValues["alpha00101011011"] = Fraction(2, 1)
alphaValues["alpha00001100101"] = Fraction(2, 1)
alphaValues["alpha10001100111"] = Fraction(2, 1)
alphaValues["alpha11101100110"] = Fraction(198327, 50000)
alphaValues["alpha11101001000"] = Fraction(45741, 12500)
alphaValues["alpha10111000111"] = Fraction(5669, 2500)
alphaValues["alpha10101010111"] = Fraction(11023, 5000)
alphaValues["alpha00101101110"] = Fraction(2, 1)
alphaValues["alpha01100110111"] = Fraction(113889, 50000)
alphaValues["alpha01100101110"] = Fraction(2, 1)
alphaValues["alpha11011110111"] = Fraction(148199, 50000)
alphaValues["alpha01101111111"] = Fraction(27253, 10000)
alphaValues["alpha00011101101"] = Fraction(2, 1)
alphaValues["alpha00111110111"] = Fraction(108447, 50000)
alphaValues["alpha10101111111"] = Fraction(156837, 50000)
alphaValues["alpha01111101111"] = Fraction(68651, 25000)
alphaValues["alpha10000001010"] = Fraction(2, 1)
alphaValues["alpha00011010100"] = Fraction(46629, 12500)
alphaValues["alpha00101110111"] = Fraction(108447, 50000)
alphaValues["alpha01111111110"] = Fraction(74, 25)
alphaValues["alpha11000101000"] = Fraction(114871, 50000)
alphaValues["alpha00010110111"] = Fraction(2, 1)
alphaValues["alpha10001001110"] = Fraction(2, 1)
alphaValues["alpha11110111101"] = Fraction(171621, 50000)
alphaValues["alpha00011110011"] = Fraction(2, 1)
alphaValues["alpha00001110111"] = Fraction(2, 1)
alphaValues["alpha00011101100"] = Fraction(2, 1)
alphaValues["alpha01010101101"] = Fraction(2, 1)
alphaValues["alpha10101110110"] = Fraction(138313, 50000)
alphaValues["alpha10110101110"] = Fraction(29971, 12500)
alphaValues["alpha00111111111"] = Fraction(37977, 10000)
alphaValues["alpha01010001111"] = Fraction(2, 1)
alphaValues["alpha00111101100"] = Fraction(98347, 25000)
alphaValues["alpha10101111110"] = Fraction(138313, 50000)
alphaValues["alpha00001011110"] = Fraction(2, 1)
alphaValues["alpha00000110111"] = Fraction(2, 1)
alphaValues["alpha01011111110"] = Fraction(10683, 5000)
alphaValues["alpha10111100111"] = Fraction(74793, 25000)
alphaValues["alpha00111101111"] = Fraction(135921, 50000)
alphaValues["alpha01011110111"] = Fraction(1341, 625)
alphaValues["alpha11101110101"] = Fraction(53717, 10000)
alphaValues["alpha11111100111"] = Fraction(45653, 12500)
alphaValues["alpha01111110111"] = Fraction(15087, 5000)
alphaValues["alpha11010101111"] = Fraction(59391, 25000)
alphaValues["alpha11111010111"] = Fraction(171201, 50000)
alphaValues["alpha00101100110"] = Fraction(2, 1)
alphaValues["alpha00001100111"] = Fraction(2, 1)
alphaValues["alpha00011111110"] = Fraction(2, 1)
alphaValues["alpha00011110110"] = Fraction(2, 1)
alphaValues["alpha01011100110"] = Fraction(2, 1)
alphaValues["alpha11011100111"] = Fraction(8839, 3125)
alphaValues["alpha01111100111"] = Fraction(62367, 25000)


==> anc/lemma7.py <==
# This code belongs to the article "Sampling Colourings of the Triangular Lattice"
# by Markus Jalsenius
#
# Written for Python 2.6

# Comment 1
from fractions import Fraction

# Comment 2
execfile("constants.py")

# Comment 3
for name, value in alphaValues.items():
    if value < 2 or value > 6: print("Constant out of range.")

# Comment 4
epsilon = Fraction(1, 1000)

# Comment 5
mu = [0]*40
mu[1]  = Fraction(68809973, 310505657)
mu[2]  = Fraction(11623551, 51797443)
mu[3]  = Fraction(456459, 2005687)
mu[4]  = Fraction(408609, 1601573)
mu[5]  = Fraction(33, 127)
mu[6]  = Fraction(18199, 78779)
mu[7]  = Fraction(75312, 325193)
mu[8]  = Fraction(14165, 58613)
mu[9]  = Fraction(70661, 293514)
mu[10] = Fraction(31648, 123341)
mu[11] = Fraction(2655, 10063)
mu[12] = Fraction(521, 1853)
mu[13] = Fraction(208, 757)
mu[14] = Fraction(25, 91)
mu[15] = Fraction(9334, 40215)
mu[16] = Fraction(11332, 46633)
mu[17] = Fraction(11332, 46633) 
mu[18] = Fraction(7067, 29188)
mu[19] = Fraction(11332, 46633)
mu[20] = Fraction(775, 2941)
mu[21] = Fraction(4248, 16015)
mu[22] = Fraction(21, 73)
mu[23] = Fraction(5, 17)
mu[24] = Fraction(5, 17)
mu[25] = Fraction(5, 17)
mu[26] = Fraction(32, 113)
mu[27] = Fraction(21, 73)
mu[28] = Fraction(2833, 11551)
mu[29] = Fraction(2833, 11551)
mu[30] = Fraction(620, 2321)
mu[31] = Fraction(620, 2321)
mu[32] = Fraction(688, 2389)
mu[33] = Fraction(5, 17)
mu[34] = Fraction(4, 13)
mu[35] = Fraction(4, 13)
mu[36] = Fraction(4, 13)
mu[37] = Fraction(5, 17)
mu[38] = Fraction(4, 13)
mu[39] = Fraction(1, 3)

# Comment 6
G = [0]*18

while True:

    i = 0
    while G[i]==1:
        G[i] = 0
        i = i + 1
    G[i] = 1
    if G[17]==1: break

    # Comment 7
    if G[9]==G[13]==G[14]==G[15]==G[10]==1: continue

    # Comment 8
    muList = []

    if G[1]==G[2]==G[6]==G[11]==G[4]==G[5]==G[10]==G[16]==G[8]==G[9]==G[15]==1: muList.append(1)
    if G[8]==G[5]==G[2]==G[3]==G[12]==G[9]==G[6]==G[7]==G[13]==G[10]==G[11]==1: muList.append(1)
    
    if G[1]==G[2]==G[6]==G[4]==G[5]==G[10]==G[8]==G[9]==G[12]==G[13]==1: muList.append(2)
    if G[5]==G[2]==G[3]==G[9]==G[6]==G[7]==G[10]==G[11]==G[15]==G[16]==1: muList.append(2)

    if G[1]==G[2]==G[6]==G[4]==G[5]==G[10]==G[8]==G[9]==1: muList.append(3)
    if G[5]==G[2]==G[3]==G[9]==G[6]==G[7]==G[10]==G[11]==1: muList.append(3)

    if G[2]==G[6]==G[5]==G[10]==G[8]==G[9]==G[12]==G[13]==1: muList.append(4)
    if G[5]==G[2]==G[9]==G[6]==G[10]==G[11]==G[15]==G[16]==1: muList.append(4)

    if G[2]==G[6]==G[5]==G[10]==G[9]==1: muList.append(5)

    if G[1]==G[2]==G[6]==G[4]==G[5]==G[8]==G[9]==1: muList.append(6)
    if G[5]==G[2]==G[3]==G[6]==G[7]==G[10]==G[11]==1: muList.append(6)

    if G[1]==G[2]==G[4]==G[5]==G[10]==G[8]==G[9]==1: muList.append(7)
    if G[2]==G[3]==G[9]==G[6]==G[7]==G[10]==G[11]==1: muList.append(7)

    if G[1]==G[6]==G[4]==G[5]==G[10]==G[8]==G[9]==1: muList.append(8)
    if G[5]==G[3]==G[9]==G[6]==G[7]==G[10]==G[11]==1: muList.append(8)

    if G[1]==G[2]==G[6]==G[4]==G[5]==G[10]==G[8]==1: muList.append(9)
    if G[5]==G[2]==G[3]==G[9]==G[6]==G[7]==G[11]==1: muList.append(9)

    if G[2]==G[5]==G[10]==G[8]==G[9]==G[12]==G[13]==1: muList.append(10)
    if G[2]==G[9]==G[6]==G[10]==G[11]==G[15]==G[16]==1: muList.append(10)

    if G[8]==G[12]==G[5]==G[9]==G[13]==G[6]==G[10]==1: muList.append(11)
    if G[5]==G[9]==G[6]==G[10]==G[15]==G[11]==G[16]==1: muList.append(11)

    if G[5]==G[9]==G[2]==G[6]==1: muList.append(12)
    if G[5]==G[2]==G[6]==G[10]==1: muList.append(12)

    if G[5]==G[9]==G[2]==G[10]==1: muList.append(13)
    if G[9]==G[2]==G[6]==G[10]==1: muList.append(13)

    if G[5]==G[9]==G[6]==G[10]==1: muList.append(14)

    if G[4]==G[8]==G[1]==G[5]==G[9]==G[2]==1: muList.append(15)
    if G[2]==G[3]==G[6]==G[10]==G[7]==G[11]==1: muList.append(15)

    if G[4]==G[8]==G[1]==G[5]==G[9]==G[6]==1: muList.append(16)
    if G[5]==G[3]==G[6]==G[10]==G[7]==G[11]==1: muList.append(16)

    if G[4]==G[8]==G[1]==G[5]==G[9]==G[10]==1: muList.append(17)
    if G[9]==G[3]==G[6]==G[10]==G[7]==G[11]==1: muList.append(17)

    if G[4]==G[8]==G[1]==G[5]==G[2]==G[6]==1: muList.append(18)
    if G[5]==G[2]==G[3]==G[6]==G[7]==G[11]==1: muList.append(18)

    if G[4]==G[8]==G[1]==G[5]==G[2]==G[10]==1: muList.append(19)
    if G[9]==G[2]==G[3]==G[6]==G[7]==G[11]==1: muList.append(19)

    if G[4]==G[8]==G[1]==G[5]==G[6]==G[10]==1: muList.append(20)
    if G[5]==G[9]==G[3]==G[6]==G[7]==G[11]==1: muList.append(20)

    if G[8]==G[12]==G[5]==G[9]==G[13]==G[10]==1: muList.append(21)
    if G[9]==G[6]==G[10]==G[15]==G[11]==G[16]==1: muList.append(21)

    if G[5]==G[9]==G[2]==1: muList.append(22)
    if G[2]==G[6]==G[10]==1: muList.append(22)
    
    if G[5]==G[9]==G[6]==1: muList.append(23)
    if G[5]==G[6]==G[10]==1: muList.append(23)

    if G[5]==G[9]==G[10]==1: muList.append(24)
    if G[9]==G[6]==G[10]==1: muList.append(24)

    if G[9]==G[2]==G[6]==1: muList.append(25)
    if G[5]==G[2]==G[10]==1: muList.append(25)
    
    if G[9]==G[2]==G[10]==1: muList.append(26)
    
    if G[5]==G[2]==G[6]==1: muList.append(27)
    
    if G[4]==G[8]==G[1]==G[5]==G[9]==1: muList.append(28)
    if G[3]==G[6]==G[10]==G[7]==G[11]==1: muList.append(28)
    
    if G[4]==G[8]==G[1]==G[5]==G[2]==1: muList.append(29)
    if G[2]==G[3]==G[6]==G[7]==G[11]==1: muList.append(29)
    
    if G[4]==G[8]==G[1]==G[5]==G[6]==1: muList.append(30)
    if G[5]==G[3]==G[6]==G[7]==G[11]==1: muList.append(30)
    
    if G[4]==G[8]==G[1]==G[5]==G[10]==1: muList.append(31)
    if G[9]==G[3]==G[6]==G[7]==G[11]==1: muList.append(31)
    
    if G[8]==G[12]==G[9]==G[13]==G[10]==1: muList.append(32)
    if G[9]==G[10]==G[15]==G[11]==G[16]==1: muList.append(32)
    
    if G[5]==G[9]==1: muList.append(33)
    if G[6]==G[10]==1: muList.append(33)
    
    if G[2]==G[9]==1: muList.append(34)
    if G[2]==G[10]==1: muList.append(34)

    if G[9]==G[6]==1: muList.append(35)
    if G[5]==G[10]==1: muList.append(35)

    if G[9]==G[10]==1: muList.append(36)

    if G[5]==G[2]==1: muList.append(37)
    if G[2]==G[6]==1: muList.append(37)

    if G[5]==G[6]==1: muList.append(38)

    muList.append(39)

    # Comment 9
    minMu = 39
    for i in muList:
        if mu[i] < mu[minMu]: minMu = i
        
    # Comment 10
    alphaA = [0]*11
    alphaA[0]  = G[2]
    alphaA[1]  = G[5]
    alphaA[2]  = G[6]
    alphaA[3]  = G[8]
    alphaA[4]  = G[9]
    alphaA[5]  = G[10]
    alphaA[6]  = G[11]
    alphaA[7]  = G[12]
    alphaA[8]  = G[13]
    alphaA[9]  = G[15]
    alphaA[10] = G[16]
    alphaAstring = "alpha" + "".join([str(x) for x in alphaA])

    alphaB = [0]*11
    alphaB[0]  = G[12]
    alphaB[1]  = G[13]
    alphaB[2]  = G[8]
    alphaB[3]  = G[14]
    alphaB[4]  = 0 #W_G
    alphaB[5]  = G[5]
    alphaB[6]  = G[4]
    alphaB[7]  = G[15]
    alphaB[8]  = G[10]
    alphaB[9]  = G[2]
    alphaB[10] = G[1]
    alphaBstring = "alpha" + "".join([str(x) for x in alphaB])

    alphaC = [0]*11
    alphaC[0]  = G[4]
    alphaC[1]  = G[8]
    alphaC[2]  = G[1]
    alphaC[3]  = G[12]
    alphaC[4]  = G[9]
    alphaC[5]  = G[2]
    alphaC[6]  = G[0]
    alphaC[7]  = G[13]
    alphaC[8]  = 0 #W_G
    alphaC[9]  = G[6]
    alphaC[10] = G[3]
    alphaCstring = "alpha" + "".join([str(x) for x in alphaC])

    alphaD = [0]*11
    alphaD[0]  = G[0]
    alphaD[1]  = G[1]
    alphaD[2]  = G[3]
    alphaD[3]  = G[4]
    alphaD[4]  = G[5]
    alphaD[5]  = G[6]
    alphaD[6]  = G[7]
    alphaD[7]  = G[8]
    alphaD[8]  = G[9]
    alphaD[9]  = G[10]
    alphaD[10] = G[11]
    alphaDstring = "alpha" + "".join([str(x) for x in alphaD])

    alphaE = [0]*11
    alphaE[0]  = G[7]
    alphaE[1]  = G[3]
    alphaE[2]  = G[11]
    alphaE[3]  = G[0]
    alphaE[4]  = G[2]
    alphaE[5]  = G[10]
    alphaE[6]  = G[16]
    alphaE[7]  = G[1]
    alphaE[8]  = G[5]
    alphaE[9]  = 0 #W_G
    alphaE[10] = G[15]
    alphaEstring = "alpha" + "".join([str(x) for x in alphaE])

    alphaF = [0]*11
    alphaF[0]  = G[16]
    alphaF[1]  = G[11]
    alphaF[2]  = G[15]
    alphaF[3]  = G[7]
    alphaF[4]  = G[6]
    alphaF[5]  = 0 #W_G
    alphaF[6]  = G[14]
    alphaF[7]  = G[3]
    alphaF[8]  = G[2]
    alphaF[9]  = G[9]
    alphaF[10] = G[13]
    alphaFstring = "alpha" + "".join([str(x) for x in alphaF])

    # Comment 11
    LHS = 0
    if G[9]==1:  LHS = LHS + alphaValues[alphaBstring]
    if G[5]==1:  LHS = LHS + alphaValues[alphaCstring]
    if G[2]==1:  LHS = LHS + alphaValues[alphaDstring]
    if G[6]==1:  LHS = LHS + alphaValues[alphaEstring]
    if G[10]==1: LHS = LHS + alphaValues[alphaFstring]
    LHS = LHS * mu[minMu]

    RHS = alphaValues[alphaAstring]*(1-epsilon)
        
    if LHS > RHS: print("Equation not satisfied.")

print("Done.")


==> anc/mu1.c <==
/*
mu.0.1.2.3.4.5.8.9.10.14.15.16
68809973
310505657
Same output by the program.
Many days. (exact)
The user will have to manually run the program for the
different values of a, b and r. The user will be prompted
the enter the values. Below is the list of the outcome
and running time for each combination.
a b r
---------------------------------------------------------
1 2 1  74243746 / 378208214  = 0.196304...   8h21m (exact)
1 2 2  87748711 / 437956989  = 0.200359...  17h20m (exact)
1 2 3  74426122 / 369467949  = 0.201441...  25h55m (exact)
1 2 4  60539893 / 298607766  = 0.202741...  47h30m (exact)
1 2 5  60539893 / 298607766  = 0.202741...  56h31m (exact)
1 2 6  60553417 / 298548411  = 0.202826...  64h5m  (exact)
1 2 7  60553417 / 298548411  = 0.202826...  71h4m  (exact)
1 2 8  60560817 / 298770575  = 0.2027...    75h8m  (exact)
1 2 9  55783995 / 275642974  = 0.202378...  71h41m (exact)
2 1 1  101656525 / 459794853 = 0.221091...  22h4m  (exact)
2 1 2  88922320 / 403460188  = 0.220399...  30h58m (exact)
2 1 3  85508307 / 386365504  = 0.221315...  24h6m  (exact)
2 1 4  68795621 / 310564184  = 0.221518...  30h16m (exact)
2 1 5  68795621 / 310564184  = 0.221518...  33h17m (exact)
2 1 6  68809973 / 310505657  = 0.221606...  39h16m (exact)
2 1 7  68809973 / 310505657  = 0.221606...  44h19m (exact)
2 1 8  71489253 / 322763706  = 0.221491...  47h51m (exact)
2 1 9  71489253 / 322763706  = 0.221491...  47h17m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     l          
f    #2    #4     m       
  #8    #x    #4         
e    #1    #5     n       
   d    a b   #5          
.     c    #6     o       
   .     r     p            
      .     q               
*/


struct precomputed_values
{
  double v[10][10];
};


#include "mutop.c"


struct precomputed_values *pre4_array;
struct precomputed_values *pre4;
int index;

double v4x[10][10];


pre4_array = (struct precomputed_values *)malloc(sizeof(struct precomputed_values) * 1000000);
assert(pre4_array);

printf("This run will only consider certain values of vertex a, b and r.\n\n");
printf("Enter value of a (1 or 2). a = ");
scanf("%d", &a);

if(a == 1)
  b = 2;
 else if(a == 2)
   b = 1;
 else
   assert(0);

printf("                           b = %d\n", b);
printf("Enter value of r (0 or 9). r = ");
scanf("%d", &r);
if(r < 0 || r > 9)
  assert(0);
printf("Running...\n");

FOR(q, QL, 9)
     FOR(p, QL, 9)
     FOR(o, QL, 9)
     FOR(n, QL, 9)
     FOR(m, QL, 9)
     FOR(l, QL, 9)
{
  index = q + 10*p + 100*o + 1000*n + 10000*m + 100000*l;
  pre4  = pre4_array + index;
    
  FOR_VERTEX(x)
    {
      if(x == 2) continue;
      
      pre4->v[x][1] = pre4->v[x][2] = pre4->v[x][3] = pre4->v[x][4] = pre4->v[x][5] = pre4->v[x][6] = pre4->v[x][7] = pre4->v[x][8] = pre4->v[x][9] = 0;
      
      FOR_VERTEX(m5)
	{
	  SKIP2(m5, b, x);

	  ONES  (v16);       ZERO5 (v16, m5, p, q, r, b);
	  NEXT  (v15, v16);  ZERO4 (v15, n, o, p, m5);
	  NEXT  (v14, v15);  ZERO4 (v14, l, m, n, m5);
	  NEXT  (v4, v14);   v4[l] = v4[m5] = v4[x] = 0;      // Not considering vertex k.
	  
	  pre4->v[x][1] += v4[1]; pre4->v[x][2] += v4[2]; pre4->v[x][3] += v4[3];
	  pre4->v[x][4] += v4[4]; pre4->v[x][5] += v4[5]; pre4->v[x][6] += v4[6];
	  pre4->v[x][7] += v4[7]; pre4->v[x][8] += v4[8]; pre4->v[x][9] += v4[9];
	}
    }
}


BEGIN;

C D E F G H I J K
{
  FOR_VERTEX(x)
    {
      if(x == 2) continue;
      
      v4x[x][1] = v4x[x][2] = v4x[x][3] = v4x[x][4] = v4x[x][5] = v4x[x][6] = v4x[x][7] = v4x[x][8] = v4x[x][9] = 0;
      
	FOR_VERTEX(m2)
	{
	  SKIP1(m2, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO4 (v3, j, k, x, m2);
	  NEXT  (v4, v3);    v4[k] = v4[x] = 0;        // Not considering vertex l.
	  
	  v4x[x][1] += v4[1]; v4x[x][2] += v4[2]; v4x[x][3] += v4[3]; v4x[x][4] += v4[4]; v4x[x][5] += v4[5];
	  v4x[x][6] += v4[6]; v4x[x][7] += v4[7]; v4x[x][8] += v4[8]; v4x[x][9] += v4[9];
	}
    }
  
  L M N O P Q
  {
    if(q > r) continue;

    index = q + 10*p + 100*o + 1000*n + 10000*m + 100000*l;
    pre4  = pre4_array + index;
    
    FOR_VERTEX(x)
      {
	INITX0;
	
	FOR_VERTEX(m4)
	  {
	    if(m4 != k && m4 != l && m4 != x)
	      vx[x] += v4x[x][m4] * pre4->v[x][m4];
	  }
      }

    UPDATEMU;
  }
}

END;


printf("a = %d, b = %d, r = %d\n\n", a, b, r);


  return(0);
}


==> anc/mu10.c <==

/*
mu.0.1.2.3.5.6.7.8
31648
123341
Output from the program:
63296
246682
13h34m (exact)

      .                     
   .     k                  
.     j     l              
   i    #3     .          
h    #2     m     .       
  #8    #x     n         
g    #1    #5     .       
  #7    a b    o          
f    #6     p     .       
   e     c     .            
      d     .               
*/


#include "mutop.c"


BEGIN;

AB C D_ E F G H I J K L_ M N O_ P_
{      
  FOR_VERTEX(x)
    {
      INITX1(m);
      
      FOR_VERTEX(m1)
	{
	  SKIP2(m1, x, a);
	  
	  ONES  (v6);        ZERO5 (v6, m1, a, c, d, e);
	  NEXT  (v7, v6);    ZERO4 (v7, m1, e, f, g);
	  NEXT  (v8, v7);    ZERO4 (v8, i, m1, g, h);
	  NEXT  (v2, v8);    ZERO4 (v2, j, x, m1, i);
	  NEXT  (v3, v2);    ZERO5 (v3, k, l, m, x, j);
	  GAP   (v5, v3);    ZERO6 (v5, m, n, o, p, b, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu11.c <==
/*
mu.0.1.2.4.5.14.15.16
2655
10063
Output from the program:
63720
241512
32h39m (exact)

      .                     
   .     .                  
.     g     i              
   f     h     j          
.    #2    #4     k       
   e    #x    #4         
.    #1    #5     l       
   d    a b   #5          
.     c    #6     m       
   .     p     n            
      .     o               
*/


#include "mutop.c"


BEGIN;

AB C D_ E F G_ H I J K L M N O P_
{      
  FOR_VERTEX(x)
    {
      INITX1(h);
      
      FOR_VERTEX(m5)
	{
	  SKIP2(m5, b, x);
	  
	  ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
	  NEXT  (v2, v1);    ZERO5 (v2, g, h, x, e, f);
	  GAP   (v4, v2);    ZERO5 (v4, i, j, m5, x, h);
	  NEXT  (v14, v4);   ZERO4 (v14, j, k, l, m5);
	  NEXT  (v15, v14);  ZERO4 (v15, l, m, n, m5);
	  NEXT  (v16, v15);  ZERO5 (v16, m5, n, o, p, b);
	  
	  UPDATEX(v16);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu12.c <==
/*
mu.0.1.2.3.4
521
1853
Same output from the program.
0h0m (exact)

      .                     
   .     h                  
.     g     i              
   f    #3     j          
.    #2    #4     .       
   e    #x     k         
.    #1     l     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D_ E F G H I J K_ L
{      
  FOR_VERTEX(x)
    {
      INITX1(l);
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO4 (v2, g, x, e, f);
      NEXT  (v3, v2);    ZERO4 (v3, h, i, x, g);
      NEXT  (v4, v3);    ZERO5 (v4, i, j, k, l, x);
	  
      UPDATEX(v4);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu13.c <==
/*
mu.0.1.2.3.5
208
757
Output from the program:
416
1514
0h0m (exact)

      .                     
   .     h                  
.     g     i              
   f    #3     .          
.    #2     j     .       
   e    #x     k         
.    #1    #5     .       
   d    a b    l          
.     c     m     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D_ E F G H I J K L_ M_
{
  FOR_VERTEX(x)
    {
      INITX1(j);
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO4 (v2, g, x, e, f);
      NEXT  (v3, v2);    ZERO5 (v3, h, i, j, x, g);
      GAP   (v5, v3);    ZERO6 (v5, j, k, l, m, b, x);
	  
      UPDATEX(v5);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu14.c <==
/*
mu.0.1.2.4.5
25
91
Output from the program:
400
1456
0h0m (exact)

      .                     
   .     .                  
.     g     i              
   f     h     j          
.    #2    #4     .       
   e    #x     k         
.    #1    #5     .       
   d    a b    l          
.     c     m     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D_ E F G H I J K L M_
{      
  FOR_VERTEX(x)
    {
      INITX1(h);
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO5 (v2, g, h, x, e, f);
      GAP   (v4, v2);    ZERO5 (v4, i, j, k, x, h);
      NEXT  (v5, v4);    ZERO5 (v5, k, l, m, b, x);
	  
      UPDATEX(v5);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu15.c <==
/*
mu.0.1.2.3.8.9.10
9334
40215
Output from the program:
18668
80430
0h13m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     .          
f    #2     l     .       
  #8    #x     .         
e    #1     m     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D E F G H I J K L M
{      
  FOR_VERTEX(x)
    {
      INITX2(l, m);
      
      FOR_VERTEX(m2)
	{
	  SKIP1(m2, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO5 (v3, j, k, l, x, m2);
	  
	  UPDATEX(v3);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu16.c <==
/*
mu.0.1.2.4.8.9.10
11332
46633
Same output by the program.
1h45m (exact)

      i                     
   h     j                  
g    #0     l              
  #9     k     m          
f    #2    #4     .       
  #8    #x     n         
e    #1     o     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D E F G H I J_ K L M_ N_ O
{      
  FOR_VERTEX(x)
    {
      INITX2(k, o);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, k, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO5 (v10, i, j, k, m2, h);
	  GAP   (v4, v10);   ZERO6 (v4, l, m, n, o, x, k);
	  
	  UPDATEX(v4);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu17.c <==
/*
mu.0.1.2.5.8.9.10
11332
46633
Same output by the program.
1h47m (exact)

      i                     
   h     j                  
g    #0     .              
  #9     k     .          
f    #2     l     .       
  #8    #x     m         
e    #1    #5     .       
   d    a b    n          
.     c     o     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D E F G H I J_ K L M N_ O_
{      
  FOR_VERTEX(x)
    {
      INITX2(k, l);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, k, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO5 (v10, i, j, k, m2, h);
	  GAP   (v5, v10);   ZERO6 (v5, l, m, n, o, b, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu18.c <==
/*
mu.0.2.3.4.8.9.10
7067
29188
Output from the program:
14134
58376
0h17m (exact)

      i                     
   h     j                   
g    #0     k              
  #9    #3     l          
f    #2    #4     .       
  #8    #x     m         
e     c     n     .       
   d     .     .          
.     .     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

C D E_ F G H I J K L M_ N
{      
  FOR_VERTEX(x)
    {
      INITX2(c, n);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, x, c);
	  
	  ONES  (v8);        ZERO5 (v8, m2, c, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO4 (v3, j, k, x, m2);
	  NEXT  (v4, v3);    ZERO5 (v4, k, l, m, n, x);
	  
	  UPDATEX(v4);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu19.c <==
/*
mu.0.2.3.5.8.9.10
11332
46633
Same output by the program.
2h10m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     .          
f    #2     l     .       
  #8    #x     m         
e     c    #5     .       
   d     a     n          
.     .     o     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D E_ F G H I J K L M N_ O_
{      
  FOR_VERTEX(x)
    {
      INITX2(l, c);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, x, c);
	  
	  ONES  (v8);        ZERO5 (v8, m2, c, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO5 (v3, j, k, l, x, m2);
	  GAP   (v5, v3);    ZERO6 (v5, l, m, n, o, a, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu2.c <==
/*
mu.0.1.2.3.4.5.6.7.8.9.10
11623551
51797443
Same output by the program.
54h10m (exact)

      k                     
   j     l                  
i    #0     m              
  #9    #3     n          
h    #2    #4     .       
  #8    #x     o         
g    #1    #5     .       
  #7    a b    p          
f    #6     q     .       
   e     c     .            
      d     .               
*/


#include "mutop.c"


double v3x[10][10];


BEGIN;

AB C D_ E F G H I J K L
{      
  FOR_VERTEX(x)
    {
      if(x == 2) continue;
      
      v3x[x][1] = v3x[x][2] = v3x[x][3] = v3x[x][4] = v3x[x][5] = v3x[x][6] = v3x[x][7] = v3x[x][8] = v3x[x][9] = 0;
      
	FOR_VERTEX(m1)
	{
	  SKIP2(m1, x, a);

	  FOR_VERTEX(m2)
	    {
	      SKIP2(m2, x, m1);
	      
	      ONES  (v6);        ZERO5 (v6, m1, a, c, d, e);
	      NEXT  (v7, v6);    ZERO4 (v7, m1, e, f, g);
	      NEXT  (v8, v7);    ZERO4 (v8, m2, m1, g, h);
	      NEXT  (v9, v8);    ZERO4 (v9, j, m2, h, i);
	      NEXT  (v10, v9);   ZERO4 (v10, k, l, m2, j);
	      NEXT  (v3, v10);   v3[l] = v3[x] = v3[m2] = 0;      // Is not considering vertex m.

	      v3x[x][1] += v3[1]; v3x[x][2] += v3[2]; v3x[x][3] += v3[3]; v3x[x][4] += v3[4]; v3x[x][5] += v3[5];
	      v3x[x][6] += v3[6]; v3x[x][7] += v3[7]; v3x[x][8] += v3[8]; v3x[x][9] += v3[9];
	    }
	}
    }
  
  M N O P Q_
  {      
    FOR_VERTEX(x)
      {
	INITX0;
	
	v3[1] = v3x[x][1]; v3[2] = v3x[x][2]; v3[3] = v3x[x][3]; v3[4] = v3x[x][4]; v3[5] = v3x[x][5];
	v3[6] = v3x[x][6]; v3[7] = v3x[x][7]; v3[8] = v3x[x][8]; v3[9] = v3x[x][9];       
	
	ZERO1 (v3, m); // Now considering vertex m.
	
	NEXT  (v4, v3);    ZERO4 (v4, m, n, o, x);
	NEXT  (v5, v4);    ZERO5 (v5, o, p, q, b, x);
	
	UPDATEX(v5);
      }
  
    UPDATEMU;
  }
}

END;


return(0);
}


==> anc/mu20.c <==

/*
mu.0.2.4.5.8.9.10
775
2941
Output from the program:
9300
35292
10h23m (exact)

      i                     
   h     j                  
g    #0     l              
  #9     k     m          
f    #2    #4     .       
  #8    #x     n         
e     c    #5     .       
   d     a     o          
.     .     p     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D E_ F G H I J_ K L M_ N O P_
{      
  FOR_VERTEX(x)
    {
      INITX2(k, c);
      
      FOR_VERTEX(m2)
	{
	  SKIP3(m2, k, x, c);
	  
	  ONES  (v8);        ZERO5 (v8, m2, c, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO5 (v10, i, j, k, m2, h);
	  GAP   (v4, v10);   ZERO5 (v4, l, m, n, x, k);
	  NEXT  (v5, v4);    ZERO5 (v5, n, o, p, a, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu21.c <==
/*
mu.0.1.2.5.6.7.8
4248
16015
Output from the program:
12744
48045
2h12m (exact)

      .                     
   .     .                  
.     j     .              
   i     k     .          
h    #2     l     .       
  #8    #x     m         
g    #1    #5     .       
  #7    a b    n          
f    #6     o     .       
   e     c     .            
      d     .               

*/


#include "mutop.c"


BEGIN;

AB C D_ E F G H I J K L M N_ O_
{      
  FOR_VERTEX(x)
    {
      INITX2(k, l);
      
      FOR_VERTEX(m1)
	{
	  SKIP2(m1, x, a);
	  
	  ONES  (v6);        ZERO5 (v6, m1, a, c, d, e);
	  NEXT  (v7, v6);    ZERO4 (v7, m1, e, f, g);
	  NEXT  (v8, v7);    ZERO4 (v8, i, m1, g, h);
	  NEXT  (v2, v8);    ZERO5 (v2, j, k, x, m1, i);
	  GAP   (v5, v2);    ZERO6 (v5, l, m, n, o, b, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu22.c <==
/*
mu.0.1.2.3
21
73
Output from the program:
105
365
0h0m (exact)

      .                     
   .     h                  
.     g     i              
   f    #3     .          
.    #2     j     .       
   e    #x     .         
.    #1     k     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D_ E F G H I_ J K
{      
  FOR_VERTEX(x)
    {
      INITX2(j, k);
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO4 (v2, g, x, e, f);
      NEXT  (v3, v2);    ZERO5 (v3, h, i, j, x, g);
	  
      UPDATEX(v3);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu23.c <==
/*
mu.0.1.2.4
5
17
Output from the program:
100
340
0h0m (exact)

      .                     
   .     .                  
.     g     i              
   f     h     j          
.    #2    #4     .       
   e    #x     k         
.    #1     l     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D_ E F G_ H I J_ K_ L
{      
  FOR_VERTEX(x)
    {
      INITX2(h, l);
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO5 (v2, g, h, x, e, f);
      GAP   (v4, v2);    ZERO6 (v4, i, j, k, l, x, h);
	  
      UPDATEX(v4);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu24.c <==
/*
mu.0.1.2.5
5
17
Output from the program:
100
340
0h0m (exact)

      .                     
   .     .                  
.     g     .              
   f     h     .          
.    #2     i     .       
   e    #x     j         
.    #1    #5     .       
   d    a b    k          
.     c     l     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D_ E F G_ H I J K_ L_
{      
  FOR_VERTEX(x)
    {
      INITX2(h, i);
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO5 (v2, g, h, x, e, f);
      GAP   (v5, v2);    ZERO6 (v5, i, j, k, l, b, x);
	  
      UPDATEX(v5);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu25.c <==
/*
mu.0.1.3.4
5
17
Output from the program:
100
340
0h0m (exact)

      .                     
   .     h                  
.     g     i              
   .    #3     j           
.     f    #4     .       
   e    #x     k         
.    #1     l     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D_ E_ F G H_ I J K_ L
{      
  FOR_VERTEX(x)
    {
      INITX2(f, l);
      
      ONES  (v1);        ZERO6 (v1, f, x, a, c, d, e);
      GAP   (v3, v1);    ZERO5 (v3, h, i, x, f, g);
      NEXT  (v4, v3);    ZERO5 (v4, i, j, k, l, x);
	  
      UPDATEX(v4);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu26.c <==
/*
mu.0.1.3.5
32
113
Output from the program:
64
226
0h0m (exact)

      .                     
   .     h                  
.     g     i              
   .    #3     .          
.     f     j     .       
   e    #x     k         
.    #1    #5     .       
   d    a b    l          
.     c     m     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D_ E_ F G H_ I_ J K L_ M_
{      
  FOR_VERTEX(x)
    {
      INITX2(f, j);
      
      ONES  (v1);        ZERO6 (v1, f, x, a, c, d, e);
      GAP   (v3, v1);    ZERO6 (v3, h, i, j, x, f, g);
      GAP   (v5, v3);    ZERO6 (v5, j, k, l, m, b, x);
	  
      UPDATEX(v5);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu27.c <==
/*
mu.0.2.3.4
21
73
Output from the program:105
365
0h0m (exact)

      .                     
   .     g                  
.     f     h              
   e    #3     i          
.    #2    #4     .       
   d    #x     j         
.     c     k     .       
   .     .     .          
.     .     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

C D E_ F G H I J_ K
{      
  FOR_VERTEX(x)
    {
      INITX2(c, k);
      
      ONES  (v2);        ZERO5 (v2, f, x, c, d, e);
      NEXT  (v3, v2);    ZERO4 (v3, g, h, x, f);
      NEXT  (v4, v3);    ZERO5 (v4, h, i, j, k, x);
	  
      UPDATEX(v4);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu28.c <==
/*
mu.0.1.2.8.9.10
2833
11551
Same output by the program.
0h3m (exact)

      i                     
   h     j                  
g    #0     .              
  #9     k     .          
f    #2     l     .       
  #8    #x     .         
e    #1     m     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D E F G H I J_ K L M_
{      
  FOR_VERTEX(x)
    {
      INITX3(k, l, m);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, x, k);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, m2, f, g, h);
	  NEXT  (v10, v9);   ZERO5 (v10, i, j, k, m2, h);
	  
	  UPDATEX(v10);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu29.c <==
/*
mu.0.2.3.8.9.10
2833
11551
Same output by the program.
1h3m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     .          
f    #2     l     .       
  #8    #x     .         
e     c     m     .       
   d     .     .          
.     .     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

C D E_ F G H I J K L M
{      
  FOR_VERTEX(x)
    {
      INITX3(c, l, m);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, x, c);
	  
	  ONES  (v8);        ZERO5 (v8, m2, c, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO5 (v3, j, k, l, x, m2);
	  
	  UPDATEX(v3);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu3.c <==
/*
mu.0.1.2.3.4.5.8.9.10
456459
2005687
Same output by the program.
13h27m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     l          
f    #2    #4     .       
  #8    #x     m         
e    #1    #5     .       
   d    a b    n          
.     c     o     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D E F G H I J K L M N O_
{      
  FOR_VERTEX(x)
    {
      INITX0;
      
      FOR_VERTEX(m2)
	{
	  SKIP1(m2, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO4 (v3, j, k, x, m2);
	  NEXT  (v4, v3);    ZERO4 (v4, k, l, m, x);
	  NEXT  (v5, v4);    ZERO5 (v5, m, n, o, b, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu30.c <==
/*
mu.0.2.4.8.9.10
620
2321
Output from the program:
1860
6963
0h28m (exact)

      i                     
   h     j                  
g    #0     l              
  #9     k     m          
f    #2    #4     .       
  #8    #x     n         
e     c     o     .       
   d     .     .          
.     .     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

C D E_ F G H I J_ K L M_ N_ O
{      
  FOR_VERTEX(x)
    {
      INITX3(k, o, c);
      
      FOR_VERTEX(m2)
	{
	  SKIP3(m2, k, x, c);
	  
	  ONES  (v8);        ZERO5 (v8, m2, c, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO5 (v10, i, j, k, m2, h);
	  GAP   (v4, v10);   ZERO6 (v4, l, m, n, o, x, k);
	  
	  UPDATEX(v4);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu31.c <==
/*
mu.0.2.5.8.9.10
620
2321
Output from the program:
1860
6963
0h54m (exact)

      i                     
   h     j                  
g    #0     .              
  #9     k     .          
f    #2     l     .       
  #8    #x     m         
e     c    #5     .       
   d     a     n          
.     .     o     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D E_ F G H I J_ K L M N_ O_
{      
  FOR_VERTEX(x)
    {
      INITX3(k, l, c);
      
      FOR_VERTEX(m2)
	{
	  SKIP3(m2, k, x, c);
	  
	  ONES  (v8);        ZERO5 (v8, m2, c, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO5 (v10, i, j, k, m2, h);
	  GAP   (v5, v10);   ZERO6 (v5, l, m, n, o, a, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu32.c <==
/*
mu.0.1.5.14.15.16
688
2389
Output from the program:
2064
7167
0h55m (exact)

      .                     
   .     .                  
.     .     .              
   .     g     i          
.     f     h     j       
   e    #x    #4         
.    #1    #5     k       
   d    a b   #5          
.     c    #6     l       
   .     o     m            
      .     n               
*/


#include "mutop.c"


BEGIN;

AB C D_ E_ F G H I J_ K L M N O_
{      
  FOR_VERTEX(x)
    {
      INITX3(f, g, h);
      
      FOR_VERTEX(m5)
	{
	  SKIP3(m5, h, b, x);
	  
	  ONES  (v1);        ZERO6 (v1, f, x, a, c, d, e);
	  GAP   (v14, v1);   ZERO5 (v14, i, j, k, m5, h);
	  NEXT  (v15, v14);  ZERO4 (v15, k, l, m, m5);
	  NEXT  (v16, v15);  ZERO5 (v16, m5, m, n, o, b);
	  
	  UPDATEX(v16);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu33.c <==
/*
mu.0.1.2
5
17
Output from the program:
20
68
0h0m (exact)

      .                     
   .     .                  
.     g     .              
   f     h     .          
.    #2     i     .       
   e    #x     .         
.    #1     j     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D_ E F G H I J_
{      
  FOR_VERTEX(x)
    {
      INITX3(h, i, j);
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO5 (v2, g, h, x, e, f);
	  
      UPDATEX(v2);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu34.c <==
/*
mu.0.1.3
4
13
Output from the program:
16
52
0h0m (exact)

      .                     
   .     h                  
.     g     i              
   .    #3     .          
.     f     j     .       
   e    #x     .         
.    #1     k     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D_ E_ F G H_ I_ J K
{      
  FOR_VERTEX(x)
    {
      INITX3(f, j, k);
      
      ONES  (v1);        ZERO6 (v1, f, x, a, c, d, e);
      GAP   (v3, v1);    ZERO6 (v3, h, i, j, x, f, g);
	  
      UPDATEX(v3);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu35.c <==
/*
mu.0.1.4
4
13
Output from the program:
16
52
0h0m (exact)

      .                     
   .     .                  
.     .     h              
   .     g     i          
.     f    #4     .       
   e    #x     j         
.    #1     k     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D_ E_ F G H I_ J_ K
{      
  FOR_VERTEX(x)
    {
      INITX3(f, g, k);
      
      ONES  (v1);        ZERO6 (v1, f, x, a, c, d, e);
      GAP   (v4, v1);    ZERO6 (v4, h, i, j, k, x, g);
	  
      UPDATEX(v4);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu36.c <==
/*
mu.0.1.5
4
13
Output from the program:
16
52
0hm (exact)

      .                     
   .     .                  
.     .     .              
   .     g     .          
.     f     h     .       
   e    #x     i         
.    #1    #5     .       
   d    a b    j          
.     c     k     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D_ E_ F G H I J_ K_
{      
  FOR_VERTEX(x)
    {
      INITX3(f, g, h);
      
      ONES  (v1);        ZERO6 (v1, f, x, a, c, d, e);
      GAP   (v5, v1);    ZERO6 (v5, h, i, j, k, b, x);
	  
      UPDATEX(v5);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu37.c <==
/*
mu.0.2.3
5
17
Output from the program:
20
68
0h0m (exact)

      .                     
   .     g                  
.     f     h              
   e    #3     .          
.    #2     i     .       
   d    #x     .         
.     c     j     .       
   .     .     .          
.     .     .     .       
   .     .     .            
      .     .               
*/



#include "mutop.c"


BEGIN;

C D E_ F G H_ I J
{      
  FOR_VERTEX(x)
    {
      INITX3(c, i, j);
      
      ONES  (v2);        ZERO5 (v2, f, x, c, d, e);
      NEXT  (v3, v2);    ZERO5 (v3, g, h, i, x, f);
	  
      UPDATEX(v3);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu38.c <==
/*
mu.0.2.4
4
13
Output from the program:
16
52
0h0m (exact)

      .                     
   .     .                  
.     f     h              
   e     g     i          
.    #2    #4     .       
   d    #x     j         
.     c     k     .       
   .     .     .          
.     .     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

C D E_ F G H I J_ K
{      
  FOR_VERTEX(x)
    {
      INITX3(c, g, k);
      
      ONES  (v2);        ZERO6 (v2, f, g, x, c, d, e);
      GAP   (v4, v2);    ZERO6 (v4, h, i, j, k, x, g);
	  
      UPDATEX(v4);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu39.c <==
/*
mu.0
1
3
0h0m (exact)

      .                     
   .     .                  
.     .     .              
   .     e     .          
.     d     f     .       
   .    #x     .         
.     c     g     .       
   .     .     .          
.     .     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

C D_ E_ F_ G_
{      
  FOR_VERTEX(x)
    {
      INITX5(c, d, e, f, g);
      
      vx[x] += 1;
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu4.c <==
/*
mu.0.1.2.3.4.5.14.15.16
408609
1601573
Same output by the program.
65h0m (exact)

Old experminetal result:
414159
1625043


      .                     
   .     h                  
.     g     i              
   f    #3     j          
.    #2    #4     k       
   e    #x    #4         
.    #1    #5     l       
   d    a b   #5          
.     c    #6     m       
   .     p     n            
      .     o               
*/


#include "mutop.c"


BEGIN;

AB C D_ E F G H I J K L M N O P_
{      
  FOR_VERTEX(x)
    {
      INITX0;
      
      FOR_VERTEX(m5)
	{
	  SKIP2(m5, b, x);
	  
	  ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
	  NEXT  (v2, v1);    ZERO4 (v2, g, x, e, f);
	  NEXT  (v3, v2);    ZERO4 (v3, h, i, x, g);
	  NEXT  (v4, v3);    ZERO4 (v4, i, j, m5, x);
	  NEXT  (v14, v4);   ZERO4 (v14, j, k, l, m5);
	  NEXT  (v15, v14);  ZERO4 (v15, l, m, n, m5);
	  NEXT  (v16, v15);  ZERO5 (v16, m5, n, o, p, b);
	  
	  UPDATEX(v16);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu5.c <==
/*
mu.0.1.2.3.4.5
33
127
Output from the program:
2772
10668
0h0m (exact)

      .                     
   .     h                  
.     g     i              
   f    #3     j          
.    #2    #4     .       
   e    #x     k         
.    #1    #5     .       
   d    a b    l          
.     c     m     .       
   .     .     .            
      .     .               
*/

#include "mutop.c"


BEGIN;

AB C D_ E F G H I J K L M_
{      
  FOR_VERTEX(x)
    {
      INITX0;
      
      ONES  (v1);        ZERO5 (v1, x, a, c, d, e);
      NEXT  (v2, v1);    ZERO4 (v2, g, x, e, f);
      NEXT  (v3, v2);    ZERO4 (v3, h, i, x, g);
      NEXT  (v4, v3);    ZERO4 (v4, i, j, k, x);
      NEXT  (v5, v4);    ZERO5 (v5, k, l, m, b, x);
	  
      UPDATEX(v5);
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu6.c <==
/*
mu.0.1.2.3.4.8.9.10
18199
78779
Output from the program:
90995
393895
1h12m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     l          
f    #2    #4     .       
  #8    #x     m         
e    #1     n     .       
   d     a     .          
.     c     .     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

A C D E F G H I J K L M_ N
{      
  FOR_VERTEX(x)
    {
      INITX1(n);
      
      FOR_VERTEX(m2)
	{
	  SKIP1(m2, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO4 (v3, j, k, x, m2);
	  NEXT  (v4, v3);    ZERO5 (v4, k, l, m, n, x);
	  
	  UPDATEX(v4);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu7.c <==
/*
mu.0.1.2.3.5.8.9.10
75312
325193
Same output from the program.
4h49m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     .          
f    #2     l     .       
  #8    #x     m         
e    #1    #5     .       
   d    a b    n          
.     c     o     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D E F G H I J K L M N_ O_
{      
  FOR_VERTEX(x)
    {
      INITX1(l);
      
      FOR_VERTEX(m2)
	{
	  SKIP1(m2, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO5 (v3, j, k, l, x, m2);
	  GAP   (v5, v3);    ZERO6 (v5, l, m, n, o, b, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu8.c <==
/*
mu.0.1.2.4.5.8.9.10
14165
58613
Output from the program:
56660
234452
22h47m (exact)

      i                     
   h     j                  
g    #0     l              
  #9     k     m          
f    #2    #4     .       
  #8    #x     n         
e    #1    #5     .       
   d    a b    o          
.     c     p     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D E F G H I J_ K L M_ N O P_
{      
  FOR_VERTEX(x)
    {
      INITX1(k);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, k, x);
	  
	  ONES  (v1);        ZERO5 (v1, m2, x, a, c, d);
	  NEXT  (v8, v1);    ZERO4 (v8, m2, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO5 (v10, i, j, k, m2, h);
	  GAP   (v4, v10);   ZERO5 (v4, l, m, n, x, k);
	  NEXT  (v5, v4);    ZERO5 (v5, n, o, p, b, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mu9.c <==

/*
mu.0.2.3.4.5.8.9.10
70661
293514
Same output by the program.
6h5m (exact)

      i                     
   h     j                  
g    #0     k              
  #9    #3     l          
f    #2    #4     .       
  #8    #x     m         
e     c    #5     .       
   d     a     n          
.     .     o     .       
   .     .     .            
      .     .               
*/


#include "mutop.c"


BEGIN;

AB C D E_ F G H I J K L M N O_
{      
  FOR_VERTEX(x)
    {
      INITX1(c);
      
      FOR_VERTEX(m2)
	{
	  SKIP2(m2, x, c);
	  
	  ONES  (v8);        ZERO5 (v8, m2, c, d, e, f);
	  NEXT  (v9, v8);    ZERO4 (v9, h, m2, f, g);
	  NEXT  (v10, v9);   ZERO4 (v10, i, j, m2, h);
	  NEXT  (v3, v10);   ZERO4 (v3, j, k, x, m2);
	  NEXT  (v4, v3);    ZERO4 (v4, k, l, m, x);
	  NEXT  (v5, v4);    ZERO5 (v5, m, n, o, a, x);
	  
	  UPDATEX(v5);
	}
    }
  UPDATEMU;
}

END;


return(0);
}


==> anc/mutop.c <==
#include <stdio.h> 
#include <stdlib.h> 
#include <time.h>
#include <assert.h> 
#include <string.h>
 

#define QL 0    // Lowest colour a boundary edge can have. This value is either 0 or 1. 


#define max(a, b) (a >= b ? a : b) 
#define min(a, b) (a <= b ? a : b) 

#define PRINT_STATUS  seconds = difftime(time(NULL), time_start), printf("\r%s  %d %d %d %d %d  %.0f / %.0f  %dh%dm ", name, a, b, c, d, e, maxnum, maxden, seconds / (60*60), (seconds / 60) % 60), fflush(stdout)

#define FOR(i, start, stop)            for(i = start; i <= stop; i++)
#define FOR_START(c, uc)               for(c = QL, uc = 3; c <= uc; c++)
#define FOR_NEXT(d, ud, c, uc)         for(d = QL, ud = min(max(uc, c+1), 9); d <= ud; d++) 
#define FOR_NEXT_(d, ud, c, uc)        for(d = c,  ud = min(max(uc, c+1), 9); d <= ud; d++) 
#define FOR_NEXT_PRINT(d, ud, c, uc)   for(d = QL, ud = min(max(uc, c+1), 9); d <= ud; PRINT_STATUS, d++) 
#define FOR_NEXT_PRINT_(d, ud, c, uc)  for(d = c,  ud = min(max(uc, c+1), 9); d <= ud; PRINT_STATUS, d++) 

#define A         for(a = 1, b = -1; a <= 2; a++)
#define AB        for(a = 1, b =  2; a <= 2; a++, b--)

#define C         FOR_START(c, uc)
#define D         FOR_NEXT(d, ud, c, uc) 
#define D_        FOR_NEXT_(d, ud, c, uc) 
#define E         FOR_NEXT_PRINT(e, ue, d, ud)
#define E_        FOR_NEXT_PRINT_(e, ue, d, ud)
#define F         FOR_NEXT(f, uf, e, ue)
#define F_        FOR_NEXT_(f, uf, e, ue)
#define G         FOR_NEXT(g, ug, f, uf)
#define G_        FOR_NEXT_(g, ug, f, uf)
#define H         FOR_NEXT(h, uh, g, ug)
#define H_        FOR_NEXT_(h, uh, g, ug)
#define I         FOR_NEXT(i, ui, h, uh)
#define I_        FOR_NEXT_(i, ui, h, uh)
#define J         FOR_NEXT(j, uj, i, ui)
#define J_        FOR_NEXT_(j, uj, i, ui)
#define K         FOR_NEXT(k, uk, j, uj)
#define K_        FOR_NEXT_(k, uk, j, uj)
#define L         FOR_NEXT(l, ul, k, uk)
#define L_        FOR_NEXT_(l, ul, k, uk)
#define M         FOR_NEXT(m, um, l, ul)
#define M_        FOR_NEXT_(m, um, l, ul)
#define N         FOR_NEXT(n, un, m, um)
#define N_        FOR_NEXT_(n, un, m, um)
#define O         FOR_NEXT(o, uo, n, un)
#define O_        FOR_NEXT_(o, uo, n, un)
#define P         FOR_NEXT(p, up, o, uo)
#define P_        FOR_NEXT_(p, up, o, uo)
#define Q         FOR_NEXT(q, uq, p, up)
#define Q_        FOR_NEXT_(q, uq, p, up)
#define R         FOR_NEXT(r, ur, q, uq)
#define R_        FOR_NEXT_(r, ur, q, uq)


#define FOR_VERTEX(v)               for(v = 1; v <= 9; v++)

#define SKIP1(v, a)                 if(v == a) continue; 
#define SKIP2(v, a, b)              if(v == a || v == b) continue; 
#define SKIP3(v, a, b, c)           if(v == a || v == b || v == c) continue;
#define SKIP4(v, a, b, c, d)        if(v == a || v == b || v == c || v == d) continue;
#define SKIP5(v, a, b, c, d, e)     if(v == a || v == b || v == c || v == d || v == e) continue;

#define ONES(v)                     v[1] = v[2] = v[3] = v[4] = v[5] = v[6] = v[7] = v[8] = v[9] = 1;

#define SUM(v)                      v[0] = v[1] + v[2] + v[3] + v[4] + v[5] + v[6] + v[7] + v[8] + v[9];

#define ZERO1(v, a)                 v[a] = 0; SUM(v);
#define ZERO2(v, a, b)              v[a] = v[b] = 0; SUM(v);
#define ZERO3(v, a, b, c)           v[a] = v[b] = v[c] = 0; SUM(v);
#define ZERO4(v, a, b, c, d)        v[a] = v[b] = v[c] = v[d] = 0; SUM(v);
#define ZERO5(v, a, b, c, d, e)     v[a] = v[b] = v[c] = v[d] = v[e] = 0; SUM(v);
#define ZERO6(v, a, b, c, d, e, f)  v[a] = v[b] = v[c] = v[d] = v[e] = v[f] = 0; SUM(v);

#define NEXT(v2, v1)  v2[1]=v1[0]-v1[1]; v2[2]=v1[0]-v1[2];  v2[3]=v1[0]-v1[3]; v2[4]=v1[0]-v1[4]; v2[5]=v1[0]-v1[5]; v2[6]=v1[0]-v1[6]; v2[7]=v1[0]-v1[7]; v2[8]=v1[0]-v1[8]; v2[9]=v1[0]-v1[9];

#define GAP(v2, v1)   v2[1] = v2[2] = v2[3] = v2[4] = v2[5] = v2[6] = v2[7] = v2[8] = v2[9] = v1[0];
 
#define JUMPX                  { if(x == 1) x = 10; continue; }

#define SKIPX1(a)              if(x == a) JUMPX;
#define SKIPX2(a, b)           if(x == a || x == b) JUMPX;
#define SKIPX3(a, b, c)        if(x == a || x == b || x == c) JUMPX;
#define SKIPX4(a, b, c, d)     if(x == a || x == b || x == c || x == d) JUMPX;
#define SKIPX5(a, b, c, d, e)  if(x == a || x == b || x == c || x == d || x == e) JUMPX;

#define INITX0                 if(x == 2) continue; vx[x] = 0;
#define INITX1(a)              if(x == 2) continue; vx[x] = 0; SKIPX1(a);
#define INITX2(a, b)           if(x == 2) continue; vx[x] = 0; SKIPX2(a, b);
#define INITX3(a, b, c)        if(x == 2) continue; vx[x] = 0; SKIPX3(a, b, c);
#define INITX4(a, b, c, d)     if(x == 2) continue; vx[x] = 0; SKIPX4(a, b, c, d);
#define INITX5(a, b, c, d, e)  if(x == 2) continue; vx[x] = 0; SKIPX5(a, b, c, d, e);

#define UPDATEX(v)          vx[x] += v[0];

#define SUMX                vx[0] = vx[1] +        vx[3] + vx[4] + vx[5] + vx[6] + vx[7] + vx[8] + vx[9];
#define UPDATEMU            SUMX;   if(vx[1] * maxden > maxnum * vx[0]) { maxnum = vx[1]; maxden = vx[0]; }


#define BEGIN  strcpy(name, argv[0]); maxnum = 0; maxden = 1; time_start = time(NULL);


#define END  seconds = difftime(time(NULL), time_start);    printf("\r%s                                                         \n%.0f\n%.0f\n%dh%dm (exact)\n\n", name, maxnum, maxden, seconds / (60*60), (seconds / 60) % 60);


int main(int argc, char **argv) 
{ 
  char a,  b,   c,  d,  e,  f,  g,  h,  i,  j,  k,  l,  m,  n,  o,  p,  q,  r,  s,  t;
  char ua, ub, uc, ud, ue, uf, ug, uh, ui, uj, uk, ul, um, un, uo, up, uq, ur, us, ut;

  char m1, m2, m3, m4, m5, m6, m7, m8, m9, m10, m14, m15, m16;
 
  char x;

  double vx[10];

  double v1[10];
  double v2[10];
  double v3[10];
  double v4[10];
  double v5[10];
  double v6[10];
  double v7[10];
  double v8[10];
  double v9[10];
  double v10[10];
  double v14[10];
  double v15[10];
  double v16[10];

  double maxnum;
  double maxden;
 
  char name[1000];
  
  time_t time_start;
  int seconds;        // Number of seconds it took to compute the mu-value.
  

